Total Born cross section of $e^+e^-$-pair production in relativistic ion collisions from differential equations

We apply the differential equation method to the calculation of the total Born cross section of the process $Z_1Z_2\to Z_1Z_2e^+e^-$. We obtain explicit expression for the cross section exact in the relative velocity of the nuclei.

==> MastersExpansion.m <==
Print["Master integrals, divided by \
Gamma[1+3\[Epsilon]](4\[Pi]\!\(\*SuperscriptBox[\()\), \(3  \[Epsilon]\)]\). \
Expansion in terms of HPLs.\nx=\!\(\*FractionBox[\(1 - \[Beta]\), \(1 + \
\[Beta]\)]\)=(\[Gamma]-\[Gamma]\[Beta]\!\(\*SuperscriptBox[\()\), \(2\)]\), \
where \[Beta] is the relative velocity of colliding nuclei."]; 
{j1 -> SeriesData[\[Epsilon], 0, {Sqrt[x]/(98304*Pi^5*(-1 + x)), 
    -(Sqrt[x]*(-5 - 4*Log[1 - x] + 2*Log[x]))/(196608*Pi^5*(-1 + x)), 
    (Sqrt[x]*(33 - 10*Pi^2 + 60*Log[1 - x] + 24*Log[1 - x]^2 - 30*Log[x] + 
       6*Log[x]^2 + 24*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
       24*PolyLog[2, x]))/(1179648*Pi^5*(-1 + x)), 
    (Sqrt[x]*(-165 - 50*Pi^2 - 4*(-33 + 10*Pi^2)*Log[1 - x] + 
       120*Log[1 - x]^2 + 32*Log[1 - x]^3 + (-66 + 20*Pi^2)*Log[x] + 
       30*Log[x]^2 - 4*Log[x]^3 + 120*(-(Log[1 - x]*Log[x]) - 
         PolyLog[2, x]) + 120*PolyLog[2, x] - 
       48*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 48*PolyLog[3, x] - 
       48*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
       432*Zeta[3] - 96*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*
          PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
       96*(Log[1 - x]^2*Log[x] + Log[1 - x]*PolyLog[2, 1 - x] + 
         Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3]) - 
       96*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
           Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]))))/
     (2359296*Pi^5*(-1 + x)), (Sqrt[x]*(-42705 - 1650*Pi^2 - 226*Pi^4 + 
       3960*Log[1 - x]^2 - 1200*Pi^2*Log[1 - x]^2 + 2400*Log[1 - x]^3 + 
       480*Log[1 - x]^4 + 990*Log[x]^2 - 300*Pi^2*Log[x]^2 - 300*Log[x]^3 + 
       30*Log[x]^4 + 3960*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
       1200*Pi^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
       3960*PolyLog[2, x] - 1200*Pi^2*PolyLog[2, x] - 
       3600*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 3600*PolyLog[3, x] - 
       3600*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
         PolyLog[3, x]) + 2880*(-PolyLog[2, x]^2/2 - 
         Log[1 - x]*PolyLog[3, x]) + 5760*(Pi^4/90 - (Log[1 - x]^3*Log[x])/
          6 - (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*
          PolyLog[3, 1 - x] - PolyLog[4, 1 - x]) + 
       1440*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) + 
       1440*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
         Log[x]*PolyLog[3, x] - PolyLog[4, x]) + 1440*PolyLog[4, x] + 
       1440*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
         3*PolyLog[4, x]) + 2880*(PolyLog[2, x]^2/2 - 2*PolyLog[2, 2, x]) + 
       2880*PolyLog[2, 2, x] - 60*Log[1 - x]*(165 + 50*Pi^2 - 432*Zeta[3]) + 
       30*Log[x]*(165 + 50*Pi^2 - 432*Zeta[3]) + 32400*Zeta[3] - 
       7200*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
         PolyLog[3, 1 - x] + Zeta[3]) - 7200*(Log[1 - x]^2*Log[x] + 
         Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
         PolyLog[3, 1 - x] + Zeta[3]) + 
       5760*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
         (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/
          2 + PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
       2880*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
          PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
         PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
         2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 
         2*Log[x]*Zeta[3]) + 2880*((Log[1 - x]^2*Log[x]^2)/2 + 
         Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - 
         Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3]) + 
       2880*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
          PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
         Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
         PolyLog[2, 2, x] + Log[x]*Zeta[3]) - 
       7200*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
           Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
       5760*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
           (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*
            PolyLog[3, 1 - x] - PolyLog[4, 1 - x]) - 
         Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
           PolyLog[3, 1 - x] + Zeta[3])) + 
       5760*((Log[1 - x]^2*PolyLog[2, x])/2 + 
         3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
           (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*
            PolyLog[3, 1 - x] - PolyLog[4, 1 - x]) + 2*Log[1 - x]*
          ((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
           PolyLog[3, 1 - x] + Zeta[3]))))/(70778880*Pi^5*(-1 + x)), 
    (Sqrt[x]*(-4*Log[1 - x]*(1650*Pi^2 + 226*Pi^4 + 45*(949 - 720*Zeta[3])) + 
       Log[x]*(3300*Pi^2 + 452*Pi^4 + 90*(949 - 720*Zeta[3])) - 
       5*(77175 - 1650*Pi^2 + 226*Pi^4 + 1152*HPL[{2, 3}, x] + 
         1152*HPL[{3, 2}, x] + 2304*HPL[{2, 1, 2}, x] + 
         2304*HPL[{2, 2, 1}, x] + 3960*Log[1 - x]^2 + 
         1200*Pi^2*Log[1 - x]^2 - 1056*Log[1 - x]^3 + 320*Pi^2*Log[1 - x]^3 - 
         480*Log[1 - x]^4 - (384*Log[1 - x]^5)/5 + 990*Log[x]^2 + 
         300*Pi^2*Log[x]^2 + 132*Log[x]^3 - 40*Pi^2*Log[x]^3 - 30*Log[x]^4 + 
         (12*Log[x]^5)/5 + 3960*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
         1200*Pi^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
         1584*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
         480*Pi^2*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
         48*(-33 + 10*Pi^2)*PolyLog[3, x] + 1584*(-(Log[1 - x]*Log[x]^2)/2 - 
           Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
         480*Pi^2*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
           PolyLog[3, x]) - 2880*(-PolyLog[2, x]^2/2 - 
           Log[1 - x]*PolyLog[3, x]) - 5760*(Pi^4/90 - (Log[1 - x]^3*Log[x])/
            6 - (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*
            PolyLog[3, 1 - x] - PolyLog[4, 1 - x]) - 
         1440*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) - 
         1440*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
           Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 1440*PolyLog[4, x] - 
         1440*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
           3*PolyLog[4, x]) + 576*(Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 
         576*((Log[x]^3*PolyLog[2, x])/6 - Log[x]^2*PolyLog[3, x] + 
           3*Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 576*PolyLog[5, x] + 
         576*(-(Log[1 - x]*Log[x]^4)/24 - (Log[x]^3*PolyLog[2, x])/6 + 
           (Log[x]^2*PolyLog[3, x])/2 - Log[x]*PolyLog[4, x] + 
           PolyLog[5, x]) + 576*((Log[x]^2*PolyLog[3, x])/2 - 
           3*Log[x]*PolyLog[4, x] + 6*PolyLog[5, x]) - 
         2880*(PolyLog[2, x]^2/2 - 2*PolyLog[2, 2, x]) - 
         2880*PolyLog[2, 2, x] + 2304*(-2*HPL[{2, 1, 2}, x] - 
           2*HPL[{2, 2, 1}, x] - (Log[1 - x]*PolyLog[2, x]^2)/2 + 
           2*Log[1 - x]*PolyLog[2, 2, x]) + 1152*(-2*HPL[{2, 3}, x] - 
           2*HPL[{3, 2}, x] + (Log[x]*PolyLog[2, x]^2)/2 - 
           2*Log[x]*PolyLog[2, 2, x]) + 2304*(-HPL[{2, 2, 1}, x] - 
           Log[1 - x]*PolyLog[2, 2, x] - 3*PolyLog[2, 3, x]) + 
         2304*(-HPL[{2, 1, 2}, x] - HPL[{2, 2, 1}, x] + (Pi^4*Log[x])/90 - 
           (Log[1 - x]^3*Log[x]^2)/6 - (Log[1 - x]^2*Log[x]*
             PolyLog[2, 1 - x])/2 + Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
           Log[x]*PolyLog[4, 1 - x] - 2*PolyLog[2, 3, x]) + 
         2304*PolyLog[2, 3, x] + 2304*(HPL[{2, 1, 2}, x] + 
           2*HPL[{2, 2, 1}, x] + (Log[1 - x]*PolyLog[2, x]^2)/2 + 
           (Log[1 - x]^2*PolyLog[3, x])/2 + 3*PolyLog[2, 3, x]) + 
         1152*(-HPL[{3, 2}, x] + Log[x]*PolyLog[2, 2, x] - 
           3*PolyLog[3, 2, x]) + 1152*(-HPL[{2, 3}, x] - HPL[{3, 2}, x] - 
           Log[1 - x]*PolyLog[4, x] - 2*PolyLog[3, 2, x]) + 
         1152*PolyLog[3, 2, x] + 1152*(2*HPL[{2, 3}, x] + 3*HPL[{3, 2}, x] - 
           (Log[x]*PolyLog[2, x]^2)/2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 
           3*Log[1 - x]*PolyLog[4, x] + 6*PolyLog[3, 2, x]) + 
         24*PolyLog[2, x]*(165 + 50*Pi^2 - 432*Zeta[3]) - 14256*Zeta[3] + 
         4320*Pi^2*Zeta[3] - 10368*Log[1 - x]^2*Zeta[3] - 
         2592*Log[x]^2*Zeta[3] - 10368*(-(Log[1 - x]*Log[x]) - PolyLog[2, x])*
          Zeta[3] + 3168*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*
            PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
         960*Pi^2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
           PolyLog[3, 1 - x] + Zeta[3]) + 3168*(Log[1 - x]^2*Log[x] + 
           Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
           PolyLog[3, 1 - x] + Zeta[3]) - 960*Pi^2*(Log[1 - x]^2*Log[x] + 
           Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
           PolyLog[3, 1 - x] + Zeta[3]) - 5760*(-Pi^4/90 - 
           (Log[1 - x]^3*Log[x])/2 - (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - 
           (Log[1 - x]^2*PolyLog[2, x])/2 + PolyLog[4, 1 - x] - 
           Log[1 - x]*Zeta[3]) - 2880*(-(Log[1 - x]^2*Log[x]^2) - 
           2*Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*
            PolyLog[2, x] + PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
           2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 
           2*Log[x]*Zeta[3]) - 2880*((Log[1 - x]^2*Log[x]^2)/2 + 
           Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - 
           Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3]) - 
         2880*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
            PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
           Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
           PolyLog[2, 2, x] + Log[x]*Zeta[3]) + 
         2304*(-(Pi^4*Log[x])/90 - (5*Log[1 - x]^3*Log[x]^2)/12 - 
           (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 - 
           (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + 
           (Log[1 - x]^2*PolyLog[3, x])/2 + Log[x]*PolyLog[4, 1 - x] + 
           Log[1 - x]*PolyLog[2, 2, x] + PolyLog[2, 3, x] - 
           Log[1 - x]*Log[x]*Zeta[3]) + 2304*(2*HPL[{2, 1, 2}, x] + 
           3*HPL[{2, 2, 1}, x] - (Pi^4*Log[x])/30 + 
           (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 + 
           (Log[1 - x]*PolyLog[2, x]^2)/2 - 2*Log[1 - x]*Log[x]*
            PolyLog[3, 1 - x] + 3*Log[x]*PolyLog[4, 1 - x] + 
           6*PolyLog[2, 3, x] - Log[1 - x]*Log[x]*Zeta[3]) + 
         2304*(-HPL[{2, 1, 2}, x] - 2*HPL[{2, 2, 1}, x] + (Pi^4*Log[x])/30 + 
           (Log[1 - x]^3*Log[x]^2)/2 + (Log[1 - x]^2*Log[x]*
             PolyLog[2, 1 - x])/2 + (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - 
           (Log[1 - x]*PolyLog[2, x]^2)/2 + Log[1 - x]*Log[x]*
            PolyLog[3, 1 - x] - Log[1 - x]^2*PolyLog[3, x] - 
           3*Log[x]*PolyLog[4, 1 - x] - 2*Log[1 - x]*PolyLog[2, 2, x] - 
           6*PolyLog[2, 3, x] + 2*Log[1 - x]*Log[x]*Zeta[3]) + 
         1152*(-HPL[{2, 3}, x] - 2*HPL[{3, 2}, x] - (Log[1 - x]^2*Log[x]^3)/
            2 - Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x] - 
           (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 + (Log[x]*PolyLog[2, x]^2)/
            2 + Log[x]^2*PolyLog[3, 1 - x] + 2*Log[1 - x]*Log[x]*
            PolyLog[3, x] - 3*Log[1 - x]*PolyLog[4, x] + 
           2*Log[x]*PolyLog[2, 2, x] - 6*PolyLog[3, 2, x] - 
           Log[x]^2*Zeta[3]) + 1152*((Log[1 - x]^2*Log[x]^3)/3 + 
           (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/2 + 
           (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - 
           (Log[x]^2*PolyLog[3, 1 - x])/2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 
           Log[1 - x]*PolyLog[4, x] - Log[x]*PolyLog[2, 2, x] + 
           PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) + 
         1152*(HPL[{2, 3}, x] + 2*HPL[{3, 2}, x] + (Log[1 - x]^2*Log[x]^3)/
            4 + (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/2 - 
           (Log[x]*PolyLog[2, x]^2)/2 - (Log[x]^2*PolyLog[3, 1 - x])/2 + 
           3*PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) + 
         3168*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
             Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
         960*Pi^2*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
             Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
         5760*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
             (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - 
                x] - PolyLog[4, 1 - x]) - Log[1 - x]*
            ((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
             PolyLog[3, 1 - x] + Zeta[3])) - 
         5760*((Log[1 - x]^2*PolyLog[2, x])/2 + 
           3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - (Log[1 - x]^2*PolyLog[2, 
                1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
             PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
             Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
         4608*(-(Pi^4*Log[1 - x])/90 - (Log[1 - x]^3*PolyLog[2, 1 - x])/6 + 
           Log[1 - x]^2*PolyLog[3, 1 - x] - 3*Log[1 - x]*PolyLog[4, 1 - x] + 
           4*PolyLog[5, 1 - x] - 4*Zeta[5]) + 4608*(-(Pi^4*Log[1 - x])/30 - 
           (Log[1 - x]^4*Log[x])/6 - (Log[1 - x]^3*PolyLog[2, 1 - x])/6 - 
           (Log[1 - x]^3*PolyLog[2, x])/6 - Log[1 - x]*PolyLog[4, 1 - x] + 
           4*PolyLog[5, 1 - x] - Log[1 - x]^2*Zeta[3] - 4*Zeta[5]) - 
         57024*Zeta[5] + 4608*((Log[1 - x]^4*Log[x])/24 + 
           (Log[1 - x]^3*PolyLog[2, 1 - x])/6 - 
           (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + Log[1 - x]*
            PolyLog[4, 1 - x] - PolyLog[5, 1 - x] + Zeta[5]) + 
         4608*((Pi^4*Log[1 - x])/90 + (Log[1 - x]^4*Log[x])/6 + 
           (Log[1 - x]^3*PolyLog[2, 1 - x])/6 + (Log[1 - x]^3*PolyLog[2, x])/
            6 - PolyLog[5, 1 - x] + (Log[1 - x]^2*Zeta[3])/2 + Zeta[5]) + 
         4608*((Pi^4*Log[1 - x])/30 - (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + 
           3*Log[1 - x]*PolyLog[4, 1 - x] - 6*PolyLog[5, 1 - x] + 
           (Log[1 - x]^2*Zeta[3])/2 + 6*Zeta[5]))))/
     (141557760*Pi^5*(-1 + x))}, -3, 3, 1], 
 j2 -> SeriesData[\[Epsilon], 0, {Sqrt[x]/(98304*Pi^5*(-1 + x)), 
    (1 + 8*x + x^2 + 8*x*Log[1 - x] - 4*x*Log[x])/(393216*Pi^5*(-1 + x)*
      Sqrt[x]), (15 + 36*x - 20*Pi^2*x + 15*x^2 + 12*(1 + 8*x + x^2)*
       Log[1 - x] + 48*x*Log[1 - x]^2 - 12*x*(4 + x)*Log[x] + 
      48*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 48*x*PolyLog[2, x])/
     (2359296*Pi^5*(-1 + x)*Sqrt[x]), (-63 - 6*Pi^2 - 204*x - 80*Pi^2*x - 
      63*x^2 - 14*Pi^2*x^2 + 4*(15 + 36*x - 20*Pi^2*x + 15*x^2)*Log[1 - x] + 
      24*Log[1 - x]^2 + 192*x*Log[1 - x]^2 + 24*x^2*Log[1 - x]^2 + 
      64*x*Log[1 - x]^3 - 12*(4 - 2*(-3 + Pi^2)*x + x^2)*Log[x] - 
      6*Log[x]^2 + 6*x^2*Log[x]^2 + 8*x*Log[x]^3 + 
      24*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      192*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      24*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 192*x*PolyLog[2, x] + 
      48*x^2*PolyLog[2, x] - 96*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
      672*x*Zeta[3] - 192*x*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      192*x*(Log[1 - x]^2*Log[x] + Log[1 - x]*PolyLog[2, 1 - x] + 
        Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      192*x*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])))/
     (4718592*Pi^5*(-1 + x)*Sqrt[x]), (-8985 - 310*Pi^2 - 10500*x - 
      600*Pi^2*x - 124*Pi^4*x - 8985*x^2 - 190*Pi^2*x^2 + 600*Log[1 - x]^2 + 
      1440*x*Log[1 - x]^2 - 800*Pi^2*x*Log[1 - x]^2 + 600*x^2*Log[1 - x]^2 + 
      160*Log[1 - x]^3 + 1280*x*Log[1 - x]^3 + 160*x^2*Log[1 - x]^3 + 
      320*x*Log[1 - x]^4 - 630*Log[x]^2 + 1440*x*Log[x]^2 + 
      80*Pi^2*x*Log[x]^2 - 810*x^2*Log[x]^2 - 40*Log[x]^3 + 160*x*Log[x]^3 + 
      80*x^2*Log[x]^3 + 40*x*Log[x]^4 + 600*(-(Log[1 - x]*Log[x]) - 
        PolyLog[2, x]) + 1440*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      480*Pi^2*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      600*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 960*PolyLog[2, x] + 
      1440*x*PolyLog[2, x] - 800*Pi^2*x*PolyLog[2, x] + 
      240*x^2*PolyLog[2, x] - 1920*x*(Log[x]*PolyLog[2, x] - 
        2*PolyLog[3, x]) - 480*x^2*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
      240*PolyLog[3, x] - 240*x^2*PolyLog[3, x] + 
      3840*x*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) - 960*x*(-(Log[1 - x]*Log[x]^3)/6 - 
        (Log[x]^2*PolyLog[2, x])/2 + Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
      960*x*PolyLog[4, x] + 1920*x*(PolyLog[2, x]^2/2 - 2*PolyLog[2, 2, x]) + 
      1440*Zeta[3] + 13440*x*Zeta[3] + 1920*x^2*Zeta[3] - 
      3840*x*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 960*x^2*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      480*(Log[1 - x]^2*Log[x] + Log[1 - x]*PolyLog[2, 1 - x] + 
        Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      3840*x*(Log[1 - x]^2*Log[x] + Log[1 - x]*PolyLog[2, 1 - x] + 
        Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      480*x^2*(Log[1 - x]^2*Log[x] + Log[1 - x]*PolyLog[2, 1 - x] + 
        Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      20*Log[1 - x]*(63 + 204*x + 63*x^2 + 10*Pi^2*(1 + 8*x + x^2) - 
        672*x*Zeta[3]) + 3840*x*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      1920*x*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
        PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      1920*x*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - Log[x]*PolyLog[3, 1 - x] + 
        Log[x]*Zeta[3]) - 480*(-(Log[1 - x]*PolyLog[2, x]) - 
        2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) - 
      3840*x*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      480*x^2*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      3840*x*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      3840*x*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      20*Log[x]*(Pi^2*(-2 + 24*x + 8*x^2) + 3*(-68 + 34*x + 89*x^2 - 
          96*x*Zeta[3])))/(47185920*Pi^5*(-1 + x)*Sqrt[x]), 
    (-102075 - 2090*Pi^2 + 2*Pi^4 - 53100*x + 3400*Pi^2*x - 496*Pi^4*x - 
      102075*x^2 + 4190*Pi^2*x^2 - 126*Pi^4*x^2 - 7680*x*HPL[{2, 1, 2}, x] - 
      7680*x*HPL[{2, 2, 1}, x] - 2520*Log[1 - x]^2 - 400*Pi^2*Log[1 - x]^2 - 
      8160*x*Log[1 - x]^2 - 3200*Pi^2*x*Log[1 - x]^2 - 
      2520*x^2*Log[1 - x]^2 - 400*Pi^2*x^2*Log[1 - x]^2 + 800*Log[1 - x]^3 + 
      1920*x*Log[1 - x]^3 - (3200*Pi^2*x*Log[1 - x]^3)/3 + 
      800*x^2*Log[1 - x]^3 + 160*Log[1 - x]^4 + 1280*x*Log[1 - x]^4 + 
      160*x^2*Log[1 - x]^4 + 256*x*Log[1 - x]^5 - 7530*Log[x]^2 - 
      20*Pi^2*Log[x]^2 + 24480*x*Log[x]^2 + 320*Pi^2*x*Log[x]^2 - 
      16950*x^2*Log[x]^2 + 100*Pi^2*x^2*Log[x]^2 - 680*Log[x]^3 + 
      2160*x*Log[x]^3 + (80*Pi^2*x*Log[x]^3)/3 - 1040*x^2*Log[x]^3 - 
      30*Log[x]^4 + 160*x*Log[x]^4 + 70*x^2*Log[x]^4 + 24*x*Log[x]^5 - 
      2520*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      240*Pi^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      8160*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      1920*Pi^2*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      2520*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      240*Pi^2*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      16320*PolyLog[2, x] - 8160*x*PolyLog[2, x] - 
      3200*Pi^2*x*PolyLog[2, x] - 21360*x^2*PolyLog[2, x] - 
      800*Pi^2*x^2*PolyLog[2, x] - 1920*(Log[x]*PolyLog[2, x] - 
        2*PolyLog[3, x]) - 2880*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
      960*Pi^2*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
      480*x^2*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 5040*PolyLog[3, x] - 
      11520*x*PolyLog[3, x] + 6480*x^2*PolyLog[3, x] - 
      17280*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) + 34560*x*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
      640*Pi^2*x*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) - 17280*x^2*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
      15360*x*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) + 3840*x^2*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) - 480*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) + 
      480*x^2*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) - 
      480*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
      3840*x*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
      480*x^2*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) + 960*PolyLog[4, x] - 
      3840*x*PolyLog[4, x] - 1920*x^2*PolyLog[4, x] - 
      4320*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
        3*PolyLog[4, x]) + 4320*x^2*((Log[x]^2*PolyLog[2, x])/2 - 
        2*Log[x]*PolyLog[3, x] + 3*PolyLog[4, x]) + 
      1920*x*(Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 
      1920*x*((Log[x]^3*PolyLog[2, x])/6 - Log[x]^2*PolyLog[3, x] + 
        3*Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) - 3840*x*PolyLog[5, x] - 
      3840*x*(-(Log[1 - x]*Log[x]^4)/24 - (Log[x]^3*PolyLog[2, x])/6 + 
        (Log[x]^2*PolyLog[3, x])/2 - Log[x]*PolyLog[4, x] + PolyLog[5, x]) + 
      17280*x*((Log[x]^2*PolyLog[3, x])/2 - 3*Log[x]*PolyLog[4, x] + 
        6*PolyLog[5, x]) + 7680*x*(PolyLog[2, x]^2/2 - 2*PolyLog[2, 2, x]) + 
      1920*x^2*(PolyLog[2, x]^2/2 - 2*PolyLog[2, 2, x]) - 
      960*PolyLog[2, 2, x] + 960*x^2*PolyLog[2, 2, x] - 
      7680*x*(-2*HPL[{2, 1, 2}, x] - 2*HPL[{2, 2, 1}, x] - 
        (Log[1 - x]*PolyLog[2, x]^2)/2 + 2*Log[1 - x]*PolyLog[2, 2, x]) - 
      3840*x*(-2*HPL[{2, 3}, x] - 2*HPL[{3, 2}, x] + (Log[x]*PolyLog[2, x]^2)/
         2 - 2*Log[x]*PolyLog[2, 2, x]) - 7680*x*(-HPL[{2, 1, 2}, x] - 
        HPL[{2, 2, 1}, x] + (Pi^4*Log[x])/90 - (Log[1 - x]^3*Log[x]^2)/6 - 
        (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 + Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - Log[x]*PolyLog[4, 1 - x] - 2*PolyLog[2, 3, x]) + 
      3840*x*(-HPL[{2, 3}, x] - HPL[{3, 2}, x] - Log[1 - x]*PolyLog[4, x] - 
        2*PolyLog[3, 2, x]) + 3840*x*PolyLog[3, 2, x] + 20640*Zeta[3] - 
      2880*x*Zeta[3] - 10560*Pi^2*x*Zeta[3] + 19200*x^2*Zeta[3] + 
      26880*x*Log[1 - x]^2*Zeta[3] - 6720*x*Log[x]^2*Zeta[3] + 
      23040*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x])*Zeta[3] + 
      26880*x*PolyLog[2, x]*Zeta[3] - 3840*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      5760*x*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 3200*Pi^2*x*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      960*x^2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 2400*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 5760*x*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 1920*Pi^2*x*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 2400*x^2*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 
      1920*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      15360*x*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      1920*x^2*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      960*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - 
        Log[1 - x]*Log[x]*PolyLog[2, x] + PolyLog[2, x]^2/2 + 
        2*Log[x]*PolyLog[3, 1 - x] + 2*Log[1 - x]*PolyLog[3, x] + 
        2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      7680*x*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
        PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      960*x^2*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
        PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      7680*x*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - Log[x]*PolyLog[3, 1 - x] + 
        Log[x]*Zeta[3]) + 1920*x^2*((Log[1 - x]^2*Log[x]^2)/2 + 
        Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - 
        Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3]) - 
      7680*x*(2*HPL[{2, 1, 2}, x] + 3*HPL[{2, 2, 1}, x] - (Pi^4*Log[x])/30 + 
        (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 + 
        (Log[1 - x]*PolyLog[2, x]^2)/2 - 2*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + 3*Log[x]*PolyLog[4, 1 - x] + 
        6*PolyLog[2, 3, x] - Log[1 - x]*Log[x]*Zeta[3]) - 
      7680*x*(-HPL[{2, 1, 2}, x] - 2*HPL[{2, 2, 1}, x] + (Pi^4*Log[x])/30 + 
        (Log[1 - x]^3*Log[x]^2)/2 + (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/
         2 + (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - 
        (Log[1 - x]*PolyLog[2, x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - Log[1 - x]^2*PolyLog[3, x] - 
        3*Log[x]*PolyLog[4, 1 - x] - 2*Log[1 - x]*PolyLog[2, 2, x] - 
        6*PolyLog[2, 3, x] + 2*Log[1 - x]*Log[x]*Zeta[3]) + 
      3840*x*((Log[1 - x]^2*Log[x]^3)/3 + (Log[1 - x]*Log[x]^2*
          PolyLog[2, 1 - x])/2 + (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - 
        (Log[x]^2*PolyLog[3, 1 - x])/2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 
        Log[1 - x]*PolyLog[4, x] - Log[x]*PolyLog[2, 2, x] + 
        PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) - 
      2400*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      5760*x*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      3200*Pi^2*x*(-(Log[1 - x]*PolyLog[2, x]) - 
        2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) - 
      2400*x^2*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      1920*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      15360*x*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      1920*x^2*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      1920*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      15360*x*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      1920*x^2*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      4*Log[1 - x]*(124*Pi^4*x + 50*Pi^2*(5 + 12*x + 5*x^2) - 
        15*(-599 + 112*Zeta[3] + 28*x*(-25 + 32*Zeta[3]) + 
          x^2*(-599 + 112*Zeta[3]))) - 4*Log[x]*(2*Pi^4*x + 
        30*Pi^2*(3 - 22*x + 8*x^2) + 15*(732 - 56*Zeta[3] + 
          x^2*(-1331 + 152*Zeta[3]) + x*(-350 + 384*Zeta[3]))) - 
      15360*x*(-(Pi^4*Log[1 - x])/90 - (Log[1 - x]^3*PolyLog[2, 1 - x])/6 + 
        Log[1 - x]^2*PolyLog[3, 1 - x] - 3*Log[1 - x]*PolyLog[4, 1 - x] + 
        4*PolyLog[5, 1 - x] - 4*Zeta[5]) - 15360*x*(-(Pi^4*Log[1 - x])/30 - 
        (Log[1 - x]^4*Log[x])/6 - (Log[1 - x]^3*PolyLog[2, 1 - x])/6 - 
        (Log[1 - x]^3*PolyLog[2, x])/6 - Log[1 - x]*PolyLog[4, 1 - x] + 
        4*PolyLog[5, 1 - x] - Log[1 - x]^2*Zeta[3] - 4*Zeta[5]) + 
      90240*x*Zeta[5] - 15360*x*((Log[1 - x]^4*Log[x])/24 + 
        (Log[1 - x]^3*PolyLog[2, 1 - x])/6 - (Log[1 - x]^2*PolyLog[3, 1 - x])/
         2 + Log[1 - x]*PolyLog[4, 1 - x] - PolyLog[5, 1 - x] + Zeta[5]) - 
      15360*x*((Pi^4*Log[1 - x])/90 + (Log[1 - x]^4*Log[x])/6 + 
        (Log[1 - x]^3*PolyLog[2, 1 - x])/6 + (Log[1 - x]^3*PolyLog[2, x])/6 - 
        PolyLog[5, 1 - x] + (Log[1 - x]^2*Zeta[3])/2 + Zeta[5]) - 
      15360*x*((Pi^4*Log[1 - x])/30 - (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + 
        3*Log[1 - x]*PolyLog[4, 1 - x] - 6*PolyLog[5, 1 - x] + 
        (Log[1 - x]^2*Zeta[3])/2 + 6*Zeta[5]))/(94371840*Pi^5*(-1 + x)*
      Sqrt[x])}, -3, 3, 1], j3 -> SeriesData[\[Epsilon], 0, 
   {(-1 + x)/(196608*Pi^5*Sqrt[x]), (-((-1 + x)*(-3 - 2*Log[1 - x])) - 
      2*x*Log[x])/(196608*Pi^5*Sqrt[x]), 
    (-30 + 3*Pi^2 + 30*x - 7*Pi^2*x + 36*(-1 + x)*Log[1 - x] - 
      12*Log[1 - x]^2 + 12*x*Log[1 - x]^2 + (12 - 24*x)*Log[x] + 3*Log[x]^2 + 
      3*x*Log[x]^2 - 12*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      12*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 24*x*PolyLog[2, x])/
     (1179648*Pi^5*Sqrt[x]), (6 + 13*Pi^2 - 6*x - 17*Pi^2*x - 
      10*(-6 + Pi^2)*(-1 + x)*Log[1 - x] - 36*Log[1 - x]^2 + 
      36*x*Log[1 - x]^2 - 8*Log[1 - x]^3 + 8*x*Log[1 - x]^3 + 
      2*(42 + Pi^2 + 12*x + 4*Pi^2*x)*Log[x] + 21*Log[x]^2 - 15*x*Log[x]^2 + 
      2*Log[x]^3 + 4*x*Log[x]^3 - 36*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      36*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 24*PolyLog[2, x] + 
      48*x*PolyLog[2, x] - 24*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
      12*PolyLog[3, x] - 12*x*PolyLog[3, x] - 72*Zeta[3] + 96*x*Zeta[3] - 
      48*x*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 24*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 24*x*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 24*(-(Log[1 - x]*PolyLog[2, x]) - 
        2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) - 24*x*(-(Log[1 - x]*PolyLog[2, x]) - 
        2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])))/(1179648*Pi^5*Sqrt[x]), 
    (6120 + 860*Pi^2 - Pi^4 - 6120*x - 140*Pi^2*x - 63*Pi^4*x - 
      1200*Log[1 - x]^2 + 200*Pi^2*Log[1 - x]^2 + 1200*x*Log[1 - x]^2 - 
      200*Pi^2*x*Log[1 - x]^2 - 480*Log[1 - x]^3 + 480*x*Log[1 - x]^3 - 
      80*Log[1 - x]^4 + 80*x*Log[1 - x]^4 + 1980*Log[x]^2 + 
      10*Pi^2*Log[x]^2 - 3060*x*Log[x]^2 + 50*Pi^2*x*Log[x]^2 + 
      240*Log[x]^3 - 120*x*Log[x]^3 + 15*Log[x]^4 + 35*x*Log[x]^4 - 
      1200*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      120*Pi^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      1200*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      120*Pi^2*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      3360*PolyLog[2, x] - 960*x*PolyLog[2, x] - 400*Pi^2*x*PolyLog[2, x] + 
      480*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
      960*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 1680*PolyLog[3, x] + 
      1200*x*PolyLog[3, x] + 4320*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
      4320*x*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) + 1920*x*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) + 240*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) + 
      240*x*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) + 
      240*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
      240*x*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 480*PolyLog[4, x] - 
      960*x*PolyLog[4, x] + 2160*((Log[x]^2*PolyLog[2, x])/2 - 
        2*Log[x]*PolyLog[3, x] + 3*PolyLog[4, x]) + 
      2160*x*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
        3*PolyLog[4, x]) + 960*x*(PolyLog[2, x]^2/2 - 2*PolyLog[2, 2, x]) + 
      480*PolyLog[2, 2, x] + 480*x*PolyLog[2, 2, x] - 
      120*(-1 + x)*Log[1 - x]*(2 + 5*Pi^2 - 28*Zeta[3]) - 7680*Zeta[3] + 
      8160*x*Zeta[3] + 960*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      1920*x*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 1440*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 1440*x*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 
      960*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      960*x*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) - 
      480*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - 
        Log[1 - x]*Log[x]*PolyLog[2, x] + PolyLog[2, x]^2/2 + 
        2*Log[x]*PolyLog[3, 1 - x] + 2*Log[1 - x]*PolyLog[3, x] + 
        2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      480*x*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
        PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      960*x*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - Log[x]*PolyLog[3, 1 - x] + 
        Log[x]*Zeta[3]) + 1440*(-(Log[1 - x]*PolyLog[2, x]) - 
        2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) - 
      1440*x*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      960*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      960*x*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      960*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      960*x*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      40*Log[x]*(Pi^2*(4 + x) - 6*(-33 - 34*x + 7*Zeta[3] + 19*x*Zeta[3])))/
     (23592960*Pi^5*Sqrt[x]), (33720 + 2580*Pi^2 - 11*Pi^4 - 33720*x + 
      2780*Pi^2*x - 53*Pi^4*x - 4320*HPL[{2, 3}, x] - 4320*x*HPL[{2, 3}, x] - 
      480*HPL[{3, 2}, x] - 480*x*HPL[{3, 2}, x] - 1920*x*HPL[{2, 1, 2}, x] - 
      1920*x*HPL[{2, 2, 1}, x] + 240*Log[1 - x]^2 + 600*Pi^2*Log[1 - x]^2 - 
      240*x*Log[1 - x]^2 - 600*Pi^2*x*Log[1 - x]^2 - 800*Log[1 - x]^3 + 
      (400*Pi^2*Log[1 - x]^3)/3 + 800*x*Log[1 - x]^3 - 
      (400*Pi^2*x*Log[1 - x]^3)/3 - 240*Log[1 - x]^4 + 240*x*Log[1 - x]^4 - 
      32*Log[1 - x]^5 + 32*x*Log[1 - x]^5 + 7860*Log[x]^2 + 
      30*Pi^2*Log[x]^2 - 15900*x*Log[x]^2 + 30*Pi^2*x*Log[x]^2 + 
      1040*Log[x]^3 - 2120*x*Log[x]^3 + (20*Pi^2*x*Log[x]^3)/3 + 
      85*Log[x]^4 - 35*x*Log[x]^4 + 4*Log[x]^5 + 10*x*Log[x]^5 + 
      240*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      1800*Pi^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      240*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      1800*Pi^2*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      15840*PolyLog[2, x] + 400*Pi^2*PolyLog[2, x] - 16320*x*PolyLog[2, x] - 
      800*Pi^2*x*PolyLog[2, x] + 3360*(Log[x]*PolyLog[2, x] - 
        2*PolyLog[3, x]) + 720*Pi^2*(Log[x]*PolyLog[2, x] - 
        2*PolyLog[3, x]) + 960*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
      960*Pi^2*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
      7920*PolyLog[3, x] + 200*Pi^2*PolyLog[3, x] + 12240*x*PolyLog[3, x] + 
      200*Pi^2*x*PolyLog[3, x] + 30240*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
      80*Pi^2*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) - 30240*x*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
      80*Pi^2*x*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) - 8640*(-PolyLog[2, x]^2/2 - 
        Log[1 - x]*PolyLog[3, x]) + 8640*x*(-PolyLog[2, x]^2/2 - 
        Log[1 - x]*PolyLog[3, x]) - 1920*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) + 3840*x*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) + 1680*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) - 
      1200*x*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) + 
      9360*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
      9360*x*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 2880*PolyLog[4, x] + 
      1440*x*PolyLog[4, x] + 15120*((Log[x]^2*PolyLog[2, x])/2 - 
        2*Log[x]*PolyLog[3, x] + 3*PolyLog[4, x]) - 
      10800*x*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
        3*PolyLog[4, x]) + 480*(Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 
      960*x*(Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 
      4320*((Log[x]^3*PolyLog[2, x])/6 - Log[x]^2*PolyLog[3, x] + 
        3*Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 
      4800*x*((Log[x]^3*PolyLog[2, x])/6 - Log[x]^2*PolyLog[3, x] + 
        3*Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) - 720*PolyLog[5, x] - 
      1680*x*PolyLog[5, x] + 480*(-(Log[1 - x]*Log[x]^4)/24 - 
        (Log[x]^3*PolyLog[2, x])/6 + (Log[x]^2*PolyLog[3, x])/2 - 
        Log[x]*PolyLog[4, x] + PolyLog[5, x]) - 
      480*x*(-(Log[1 - x]*Log[x]^4)/24 - (Log[x]^3*PolyLog[2, x])/6 + 
        (Log[x]^2*PolyLog[3, x])/2 - Log[x]*PolyLog[4, x] + PolyLog[5, x]) + 
      4320*((Log[x]^2*PolyLog[3, x])/2 - 3*Log[x]*PolyLog[4, x] + 
        6*PolyLog[5, x]) + 8640*x*((Log[x]^2*PolyLog[3, x])/2 - 
        3*Log[x]*PolyLog[4, x] + 6*PolyLog[5, x]) - 
      960*(PolyLog[2, x]^2/2 - 2*PolyLog[2, 2, x]) + 
      1920*x*(PolyLog[2, x]^2/2 - 2*PolyLog[2, 2, x]) + 
      3360*PolyLog[2, 2, x] - 2400*x*PolyLog[2, 2, x] + 
      960*(-2*HPL[{2, 1, 2}, x] - 2*HPL[{2, 2, 1}, x] - 
        (Log[1 - x]*PolyLog[2, x]^2)/2 + 2*Log[1 - x]*PolyLog[2, 2, x]) - 
      960*x*(-2*HPL[{2, 1, 2}, x] - 2*HPL[{2, 2, 1}, x] - 
        (Log[1 - x]*PolyLog[2, x]^2)/2 + 2*Log[1 - x]*PolyLog[2, 2, x]) - 
      960*x*(-2*HPL[{2, 3}, x] - 2*HPL[{3, 2}, x] + (Log[x]*PolyLog[2, x]^2)/
         2 - 2*Log[x]*PolyLog[2, 2, x]) - 1920*x*(-HPL[{2, 1, 2}, x] - 
        HPL[{2, 2, 1}, x] + (Pi^4*Log[x])/90 - (Log[1 - x]^3*Log[x]^2)/6 - 
        (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 + Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - Log[x]*PolyLog[4, 1 - x] - 2*PolyLog[2, 3, x]) - 
      960*PolyLog[2, 3, x] - 960*x*PolyLog[2, 3, x] - 
      480*(-HPL[{3, 2}, x] + Log[x]*PolyLog[2, 2, x] - 3*PolyLog[3, 2, x]) - 
      480*x*(-HPL[{3, 2}, x] + Log[x]*PolyLog[2, 2, x] - 
        3*PolyLog[3, 2, x]) - 480*(-HPL[{2, 3}, x] - HPL[{3, 2}, x] - 
        Log[1 - x]*PolyLog[4, x] - 2*PolyLog[3, 2, x]) + 
      480*x*(-HPL[{2, 3}, x] - HPL[{3, 2}, x] - Log[1 - x]*PolyLog[4, x] - 
        2*PolyLog[3, 2, x]) + 960*PolyLog[3, 2, x] + 
      1920*x*PolyLog[3, 2, x] - 30720*Zeta[3] + 160*Pi^2*Zeta[3] + 
      26400*x*Zeta[3] - 2480*Pi^2*x*Zeta[3] - 3360*Log[1 - x]^2*Zeta[3] + 
      3360*x*Log[1 - x]^2*Zeta[3] - 960*Log[x]^2*Zeta[3] - 
      2640*x*Log[x]^2*Zeta[3] - 2880*(-(Log[1 - x]*Log[x]) - PolyLog[2, x])*
       Zeta[3] + 2880*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x])*Zeta[3] - 
      8640*PolyLog[2, x]*Zeta[3] - 1920*x*PolyLog[2, x]*Zeta[3] + 
      6720*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 1920*x*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) + 
      800*Pi^2*x*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 2400*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 240*Pi^2*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 2400*x*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 240*Pi^2*x*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 2*(-1 + x)*Log[1 - x]*
       (6120 + 500*Pi^2 + 31*Pi^4 + 3600*Zeta[3]) - 
      2880*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      2880*x*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) - 
      1440*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
        PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      1440*x*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
        PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) - 
      960*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - 
        PolyLog[2, x]^2/2 - Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3]) + 
      1920*x*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - Log[x]*PolyLog[3, 1 - x] + 
        Log[x]*Zeta[3]) + 25920*((3*Log[1 - x]^2*Log[x]^2)/4 + 
        Log[1 - x]*Log[x]*PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*
         PolyLog[2, x] - Log[x]*PolyLog[3, 1 - x] - 
        Log[1 - x]*PolyLog[3, x] - PolyLog[2, 2, x] + Log[x]*Zeta[3]) - 
      25920*x*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
        Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
        PolyLog[2, 2, x] + Log[x]*Zeta[3]) + 
      960*(2*HPL[{2, 1, 2}, x] + 3*HPL[{2, 2, 1}, x] - (Pi^4*Log[x])/30 + 
        (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 + 
        (Log[1 - x]*PolyLog[2, x]^2)/2 - 2*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + 3*Log[x]*PolyLog[4, 1 - x] + 
        6*PolyLog[2, 3, x] - Log[1 - x]*Log[x]*Zeta[3]) - 
      960*x*(2*HPL[{2, 1, 2}, x] + 3*HPL[{2, 2, 1}, x] - (Pi^4*Log[x])/30 + 
        (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 + 
        (Log[1 - x]*PolyLog[2, x]^2)/2 - 2*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + 3*Log[x]*PolyLog[4, 1 - x] + 
        6*PolyLog[2, 3, x] - Log[1 - x]*Log[x]*Zeta[3]) + 
      960*(-HPL[{2, 1, 2}, x] - 2*HPL[{2, 2, 1}, x] + (Pi^4*Log[x])/30 + 
        (Log[1 - x]^3*Log[x]^2)/2 + (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/
         2 + (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - 
        (Log[1 - x]*PolyLog[2, x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - Log[1 - x]^2*PolyLog[3, x] - 
        3*Log[x]*PolyLog[4, 1 - x] - 2*Log[1 - x]*PolyLog[2, 2, x] - 
        6*PolyLog[2, 3, x] + 2*Log[1 - x]*Log[x]*Zeta[3]) - 
      960*x*(-HPL[{2, 1, 2}, x] - 2*HPL[{2, 2, 1}, x] + (Pi^4*Log[x])/30 + 
        (Log[1 - x]^3*Log[x]^2)/2 + (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/
         2 + (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - 
        (Log[1 - x]*PolyLog[2, x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - Log[1 - x]^2*PolyLog[3, x] - 
        3*Log[x]*PolyLog[4, 1 - x] - 2*Log[1 - x]*PolyLog[2, 2, x] - 
        6*PolyLog[2, 3, x] + 2*Log[1 - x]*Log[x]*Zeta[3]) - 
      480*((Log[1 - x]^2*Log[x]^3)/3 + (Log[1 - x]*Log[x]^2*
          PolyLog[2, 1 - x])/2 + (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - 
        (Log[x]^2*PolyLog[3, 1 - x])/2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 
        Log[1 - x]*PolyLog[4, x] - Log[x]*PolyLog[2, 2, x] + 
        PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) + 
      480*x*((Log[1 - x]^2*Log[x]^3)/3 + (Log[1 - x]*Log[x]^2*
          PolyLog[2, 1 - x])/2 + (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - 
        (Log[x]^2*PolyLog[3, 1 - x])/2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 
        Log[1 - x]*PolyLog[4, x] - Log[x]*PolyLog[2, 2, x] + 
        PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) + 
      12960*(HPL[{2, 3}, x] + 2*HPL[{3, 2}, x] + (Log[1 - x]^2*Log[x]^3)/4 + 
        (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/2 - (Log[x]*PolyLog[2, x]^2)/
         2 - (Log[x]^2*PolyLog[3, 1 - x])/2 + 3*PolyLog[3, 2, x] + 
        (Log[x]^2*Zeta[3])/2) + 12960*x*(HPL[{2, 3}, x] + 2*HPL[{3, 2}, x] + 
        (Log[1 - x]^2*Log[x]^3)/4 + (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/
         2 - (Log[x]*PolyLog[2, x]^2)/2 - (Log[x]^2*PolyLog[3, 1 - x])/2 + 
        3*PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) + 
      2400*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      400*Pi^2*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      2400*x*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      400*Pi^2*x*(-(Log[1 - x]*PolyLog[2, x]) - 
        2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) - 
      2880*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      2880*x*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      2880*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      2880*x*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      Log[x]*(-2*Pi^4*(2 + 3*x) - 120*Pi^2*(-4 + 19*x) + 
        240*(131 + 182*x - 37*Zeta[3] + 11*x*Zeta[3])) + 
      1920*(-(Pi^4*Log[1 - x])/90 - (Log[1 - x]^3*PolyLog[2, 1 - x])/6 + 
        Log[1 - x]^2*PolyLog[3, 1 - x] - 3*Log[1 - x]*PolyLog[4, 1 - x] + 
        4*PolyLog[5, 1 - x] - 4*Zeta[5]) - 1920*x*(-(Pi^4*Log[1 - x])/90 - 
        (Log[1 - x]^3*PolyLog[2, 1 - x])/6 + Log[1 - x]^2*PolyLog[3, 1 - x] - 
        3*Log[1 - x]*PolyLog[4, 1 - x] + 4*PolyLog[5, 1 - x] - 4*Zeta[5]) + 
      1920*(-(Pi^4*Log[1 - x])/30 - (Log[1 - x]^4*Log[x])/6 - 
        (Log[1 - x]^3*PolyLog[2, 1 - x])/6 - (Log[1 - x]^3*PolyLog[2, x])/6 - 
        Log[1 - x]*PolyLog[4, 1 - x] + 4*PolyLog[5, 1 - x] - 
        Log[1 - x]^2*Zeta[3] - 4*Zeta[5]) - 
      1920*x*(-(Pi^4*Log[1 - x])/30 - (Log[1 - x]^4*Log[x])/6 - 
        (Log[1 - x]^3*PolyLog[2, 1 - x])/6 - (Log[1 - x]^3*PolyLog[2, x])/6 - 
        Log[1 - x]*PolyLog[4, 1 - x] + 4*PolyLog[5, 1 - x] - 
        Log[1 - x]^2*Zeta[3] - 4*Zeta[5]) - 6720*Zeta[5] + 15840*x*Zeta[5] - 
      3840*x*((Log[1 - x]^4*Log[x])/24 + (Log[1 - x]^3*PolyLog[2, 1 - x])/6 - 
        (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + Log[1 - x]*PolyLog[4, 1 - x] - 
        PolyLog[5, 1 - x] + Zeta[5]) + 1920*((Pi^4*Log[1 - x])/90 + 
        (Log[1 - x]^4*Log[x])/6 + (Log[1 - x]^3*PolyLog[2, 1 - x])/6 + 
        (Log[1 - x]^3*PolyLog[2, x])/6 - PolyLog[5, 1 - x] + 
        (Log[1 - x]^2*Zeta[3])/2 + Zeta[5]) - 
      1920*x*((Pi^4*Log[1 - x])/90 + (Log[1 - x]^4*Log[x])/6 + 
        (Log[1 - x]^3*PolyLog[2, 1 - x])/6 + (Log[1 - x]^3*PolyLog[2, x])/6 - 
        PolyLog[5, 1 - x] + (Log[1 - x]^2*Zeta[3])/2 + Zeta[5]) + 
      1920*((Pi^4*Log[1 - x])/30 - (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + 
        3*Log[1 - x]*PolyLog[4, 1 - x] - 6*PolyLog[5, 1 - x] + 
        (Log[1 - x]^2*Zeta[3])/2 + 6*Zeta[5]) - 
      1920*x*((Pi^4*Log[1 - x])/30 - (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + 
        3*Log[1 - x]*PolyLog[4, 1 - x] - 6*PolyLog[5, 1 - x] + 
        (Log[1 - x]^2*Zeta[3])/2 + 6*Zeta[5]))/(23592960*Pi^5*Sqrt[x])}, -2, 
   4, 1], j4 -> SeriesData[\[Epsilon], 0, {Sqrt[x]/(98304*Pi^5*(-1 + x)), 
    (1 + 16*x + 42*x^2 + 16*x^3 + x^4 + 48*x^2*Log[1 - x] - 24*x^2*Log[x])/
     (2359296*Pi^5*(-1 + x)*x^(3/2)), (5 + 88*x + 42*x^2 - 40*Pi^2*x^2 + 
      88*x^3 + 5*x^4 + 4*(1 + 16*x + 42*x^2 + 16*x^3 + x^4)*Log[1 - x] + 
      96*x^2*Log[1 - x]^2 - 4*x^2*(21 + 16*x + x^2)*Log[x] + 
      96*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 96*x^2*PolyLog[2, x])/
     (4718592*Pi^5*(-1 + x)*x^(3/2)), (-63 - 6*Pi^2 + 72*x - 96*Pi^2*x - 
      1230*x^2 - 420*Pi^2*x^2 + 72*x^3 - 224*Pi^2*x^3 - 63*x^4 - 
      14*Pi^2*x^4 + 12*(5 + 88*x + (42 - 40*Pi^2)*x^2 + 88*x^3 + 5*x^4)*
       Log[1 - x] + 24*Log[1 - x]^2 + 384*x*Log[1 - x]^2 + 
      1008*x^2*Log[1 - x]^2 + 384*x^3*Log[1 - x]^2 + 24*x^4*Log[1 - x]^2 + 
      384*x^2*Log[1 - x]^3 - 12*(4 + 34*x - 3*(-7 + 4*Pi^2)*x^2 + 54*x^3 + 
        x^4)*Log[x] - 6*Log[x]^2 - 96*x*Log[x]^2 + 96*x^3*Log[x]^2 + 
      6*x^4*Log[x]^2 + 48*x^2*Log[x]^3 + 24*(-(Log[1 - x]*Log[x]) - 
        PolyLog[2, x]) + 384*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      1008*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      384*x^3*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      24*x^4*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      1008*x^2*PolyLog[2, x] + 768*x^3*PolyLog[2, x] + 48*x^4*PolyLog[2, x] - 
      576*x^2*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 4032*x^2*Zeta[3] - 
      1152*x^2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 1152*x^2*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 
      1152*x^2*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])))/
     (28311552*Pi^5*(-1 + x)*x^(3/2)), 
    (-8985 - 310*Pi^2 - 59400*x - 4000*Pi^2*x - 45570*x^2 - 2100*Pi^2*x^2 - 
      744*Pi^4*x^2 - 59400*x^3 - 4800*Pi^2*x^3 - 8985*x^4 - 190*Pi^2*x^4 + 
      600*Log[1 - x]^2 + 10560*x*Log[1 - x]^2 + 5040*x^2*Log[1 - x]^2 - 
      4800*Pi^2*x^2*Log[1 - x]^2 + 10560*x^3*Log[1 - x]^2 + 
      600*x^4*Log[1 - x]^2 + 160*Log[1 - x]^3 + 2560*x*Log[1 - x]^3 + 
      6720*x^2*Log[1 - x]^3 + 2560*x^3*Log[1 - x]^3 + 160*x^4*Log[1 - x]^3 + 
      1920*x^2*Log[1 - x]^4 - 630*Log[x]^2 - 6360*x*Log[x]^2 + 
      12960*x^2*Log[x]^2 + 480*Pi^2*x^2*Log[x]^2 - 5160*x^3*Log[x]^2 - 
      810*x^4*Log[x]^2 - 40*Log[x]^3 - 640*x*Log[x]^3 + 840*x^2*Log[x]^3 + 
      1280*x^3*Log[x]^3 + 80*x^4*Log[x]^3 + 240*x^2*Log[x]^4 + 
      600*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      10560*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      5040*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      2880*Pi^2*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      10560*x^3*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      600*x^4*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 960*PolyLog[2, x] + 
      8160*x*PolyLog[2, x] + 5040*x^2*PolyLog[2, x] - 
      4800*Pi^2*x^2*PolyLog[2, x] + 12960*x^3*PolyLog[2, x] + 
      240*x^4*PolyLog[2, x] - 10080*x^2*(Log[x]*PolyLog[2, x] - 
        2*PolyLog[3, x]) - 7680*x^3*(Log[x]*PolyLog[2, x] - 
        2*PolyLog[3, x]) - 480*x^4*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
      240*PolyLog[3, x] + 3840*x*PolyLog[3, x] - 3840*x^3*PolyLog[3, x] - 
      240*x^4*PolyLog[3, x] + 23040*x^2*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) - 5760*x^2*(-(Log[1 - x]*Log[x]^3)/6 - 
        (Log[x]^2*PolyLog[2, x])/2 + Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
      5760*x^2*PolyLog[4, x] + 11520*x^2*(PolyLog[2, x]^2/2 - 
        2*PolyLog[2, 2, x]) + 20*Log[x]*
       (2*Pi^2*(-1 - 16*x + 63*x^2 + 64*x^3 + 4*x^4) + 
        3*(-68 - 574*x + 550*x^3 + 89*x^4 + x^2*(205 - 576*Zeta[3]))) + 
      1440*Zeta[3] + 23040*x*Zeta[3] + 70560*x^2*Zeta[3] + 
      30720*x^3*Zeta[3] + 1920*x^4*Zeta[3] - 
      20160*x^2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 15360*x^3*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      960*x^4*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 480*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 7680*x*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 20160*x^2*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 7680*x^3*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 480*x^4*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 23040*x^2*
       (-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - (Log[1 - x]^2*PolyLog[2, 1 - x])/
         2 - (Log[1 - x]^2*PolyLog[2, x])/2 + PolyLog[4, 1 - x] - 
        Log[1 - x]*Zeta[3]) + 11520*x^2*(-(Log[1 - x]^2*Log[x]^2) - 
        2*Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*
         PolyLog[2, x] + PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      11520*x^2*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - Log[x]*PolyLog[3, 1 - x] + 
        Log[x]*Zeta[3]) - 480*(-(Log[1 - x]*PolyLog[2, x]) - 
        2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) - 
      7680*x*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      20160*x^2*(-(Log[1 - x]*PolyLog[2, x]) - 
        2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) - 
      7680*x^3*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      480*x^4*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      23040*x^2*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      23040*x^2*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      20*Log[1 - x]*(63 - 72*x - 72*x^3 + 63*x^4 + 
        10*Pi^2*(1 + 16*x + 42*x^2 + 16*x^3 + x^4) - 
        6*x^2*(-205 + 672*Zeta[3])))/(283115520*Pi^5*(-1 + x)*x^(3/2)), 
    (-102075 - 2090*Pi^2 + 2*Pi^4 - 729240*x - 23680*Pi^2*x + 32*Pi^4*x - 
      130470*x^2 + 20500*Pi^2*x^2 - 2604*Pi^4*x^2 - 729240*x^3 + 
      21280*Pi^2*x^3 - 2016*Pi^4*x^3 - 102075*x^4 + 4190*Pi^2*x^4 - 
      126*Pi^4*x^4 - 46080*x^2*HPL[{2, 1, 2}, x] - 
      46080*x^2*HPL[{2, 2, 1}, x] - 2520*Log[1 - x]^2 - 
      400*Pi^2*Log[1 - x]^2 + 2880*x*Log[1 - x]^2 - 
      6400*Pi^2*x*Log[1 - x]^2 - 49200*x^2*Log[1 - x]^2 - 
      16800*Pi^2*x^2*Log[1 - x]^2 + 2880*x^3*Log[1 - x]^2 - 
      6400*Pi^2*x^3*Log[1 - x]^2 - 2520*x^4*Log[1 - x]^2 - 
      400*Pi^2*x^4*Log[1 - x]^2 + 800*Log[1 - x]^3 + 14080*x*Log[1 - x]^3 + 
      6720*x^2*Log[1 - x]^3 - 6400*Pi^2*x^2*Log[1 - x]^3 + 
      14080*x^3*Log[1 - x]^3 + 800*x^4*Log[1 - x]^3 + 160*Log[1 - x]^4 + 
      2560*x*Log[1 - x]^4 + 6720*x^2*Log[1 - x]^4 + 2560*x^3*Log[1 - x]^4 + 
      160*x^4*Log[1 - x]^4 + 1536*x^2*Log[1 - x]^5 - 7530*Log[x]^2 - 
      20*Pi^2*Log[x]^2 - 57000*x*Log[x]^2 - 320*Pi^2*x*Log[x]^2 + 
      205920*x^2*Log[x]^2 + 1680*Pi^2*x^2*Log[x]^2 - 124440*x^3*Log[x]^2 + 
      1600*Pi^2*x^3*Log[x]^2 - 16950*x^4*Log[x]^2 + 100*Pi^2*x^4*Log[x]^2 - 
      680*Log[x]^3 - 7120*x*Log[x]^3 + 18120*x^2*Log[x]^3 + 
      160*Pi^2*x^2*Log[x]^3 - 4720*x^3*Log[x]^3 - 1040*x^4*Log[x]^3 - 
      30*Log[x]^4 - 480*x*Log[x]^4 + 840*x^2*Log[x]^4 + 1120*x^3*Log[x]^4 + 
      70*x^4*Log[x]^4 + 144*x^2*Log[x]^5 - 
      2520*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      240*Pi^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      2880*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      3840*Pi^2*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      49200*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      10080*Pi^2*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      2880*x^3*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      3840*Pi^2*x^3*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      2520*x^4*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      240*Pi^2*x^4*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      16320*PolyLog[2, x] + 137760*x*PolyLog[2, x] - 
      49200*x^2*PolyLog[2, x] - 16800*Pi^2*x^2*PolyLog[2, x] - 
      132000*x^3*PolyLog[2, x] - 12800*Pi^2*x^3*PolyLog[2, x] - 
      21360*x^4*PolyLog[2, x] - 800*Pi^2*x^4*PolyLog[2, x] - 
      1920*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
      16320*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
      10080*x^2*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
      5760*Pi^2*x^2*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
      25920*x^3*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
      480*x^4*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 5040*PolyLog[3, x] + 
      50880*x*PolyLog[3, x] - 103680*x^2*PolyLog[3, x] + 
      41280*x^3*PolyLog[3, x] + 6480*x^4*PolyLog[3, x] - 
      17280*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) - 138240*x*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
      311040*x^2*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) - 3840*Pi^2*x^2*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
      138240*x^3*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) - 17280*x^4*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
      80640*x^2*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) + 61440*x^3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) + 3840*x^4*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) - 480*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) - 
      7680*x*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) + 
      7680*x^3*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) + 
      480*x^4*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) - 
      480*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
      7680*x*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
      20160*x^2*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
      7680*x^3*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
      480*x^4*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
        Log[x]*PolyLog[3, x] - PolyLog[4, x]) + 960*PolyLog[4, x] + 
      15360*x*PolyLog[4, x] - 20160*x^2*PolyLog[4, x] - 
      30720*x^3*PolyLog[4, x] - 1920*x^4*PolyLog[4, x] - 
      4320*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
        3*PolyLog[4, x]) - 69120*x*((Log[x]^2*PolyLog[2, x])/2 - 
        2*Log[x]*PolyLog[3, x] + 3*PolyLog[4, x]) + 
      69120*x^3*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
        3*PolyLog[4, x]) + 4320*x^4*((Log[x]^2*PolyLog[2, x])/2 - 
        2*Log[x]*PolyLog[3, x] + 3*PolyLog[4, x]) + 
      11520*x^2*(Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 
      11520*x^2*((Log[x]^3*PolyLog[2, x])/6 - Log[x]^2*PolyLog[3, x] + 
        3*Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) - 23040*x^2*PolyLog[5, x] - 
      23040*x^2*(-(Log[1 - x]*Log[x]^4)/24 - (Log[x]^3*PolyLog[2, x])/6 + 
        (Log[x]^2*PolyLog[3, x])/2 - Log[x]*PolyLog[4, x] + PolyLog[5, x]) + 
      103680*x^2*((Log[x]^2*PolyLog[3, x])/2 - 3*Log[x]*PolyLog[4, x] + 
        6*PolyLog[5, x]) + 40320*x^2*(PolyLog[2, x]^2/2 - 
        2*PolyLog[2, 2, x]) + 30720*x^3*(PolyLog[2, x]^2/2 - 
        2*PolyLog[2, 2, x]) + 1920*x^4*(PolyLog[2, x]^2/2 - 
        2*PolyLog[2, 2, x]) - 960*PolyLog[2, 2, x] - 
      15360*x*PolyLog[2, 2, x] + 15360*x^3*PolyLog[2, 2, x] + 
      960*x^4*PolyLog[2, 2, x] - 46080*x^2*(-2*HPL[{2, 1, 2}, x] - 
        2*HPL[{2, 2, 1}, x] - (Log[1 - x]*PolyLog[2, x]^2)/2 + 
        2*Log[1 - x]*PolyLog[2, 2, x]) - 23040*x^2*(-2*HPL[{2, 3}, x] - 
        2*HPL[{3, 2}, x] + (Log[x]*PolyLog[2, x]^2)/2 - 
        2*Log[x]*PolyLog[2, 2, x]) - 46080*x^2*(-HPL[{2, 1, 2}, x] - 
        HPL[{2, 2, 1}, x] + (Pi^4*Log[x])/90 - (Log[1 - x]^3*Log[x]^2)/6 - 
        (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 + Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - Log[x]*PolyLog[4, 1 - x] - 2*PolyLog[2, 3, x]) + 
      23040*x^2*(-HPL[{2, 3}, x] - HPL[{3, 2}, x] - 
        Log[1 - x]*PolyLog[4, x] - 2*PolyLog[3, 2, x]) + 
      23040*x^2*PolyLog[3, 2, x] + 20640*Zeta[3] + 235200*x*Zeta[3] - 
      136800*x^2*Zeta[3] - 63360*Pi^2*x^2*Zeta[3] + 244800*x^3*Zeta[3] + 
      19200*x^4*Zeta[3] + 161280*x^2*Log[1 - x]^2*Zeta[3] - 
      40320*x^2*Log[x]^2*Zeta[3] + 138240*x^2*(-(Log[1 - x]*Log[x]) - 
        PolyLog[2, x])*Zeta[3] + 161280*x^2*PolyLog[2, x]*Zeta[3] - 
      3840*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 32640*x*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      20160*x^2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 19200*Pi^2*x^2*
       ((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 51840*x^3*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      960*x^4*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 2400*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 42240*x*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 20160*x^2*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 11520*Pi^2*x^2*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 42240*x^3*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) - 2400*x^4*(Log[1 - x]^2*Log[x] + 
        Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 
      1920*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      30720*x*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      80640*x^2*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      30720*x^3*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      1920*x^4*(-Pi^4/90 - (Log[1 - x]^3*Log[x])/2 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*PolyLog[2, x])/2 + 
        PolyLog[4, 1 - x] - Log[1 - x]*Zeta[3]) + 
      960*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - 
        Log[1 - x]*Log[x]*PolyLog[2, x] + PolyLog[2, x]^2/2 + 
        2*Log[x]*PolyLog[3, 1 - x] + 2*Log[1 - x]*PolyLog[3, x] + 
        2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      15360*x*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
        PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      40320*x^2*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
        PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      15360*x^3*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
        PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      960*x^4*(-(Log[1 - x]^2*Log[x]^2) - 2*Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
        PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[2, 2, x] - 2*Log[x]*Zeta[3]) + 
      40320*x^2*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - Log[x]*PolyLog[3, 1 - x] + 
        Log[x]*Zeta[3]) + 30720*x^3*((Log[1 - x]^2*Log[x]^2)/2 + 
        Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - 
        Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3]) + 
      1920*x^4*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - Log[x]*PolyLog[3, 1 - x] + 
        Log[x]*Zeta[3]) - 46080*x^2*(2*HPL[{2, 1, 2}, x] + 
        3*HPL[{2, 2, 1}, x] - (Pi^4*Log[x])/30 + 
        (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 + 
        (Log[1 - x]*PolyLog[2, x]^2)/2 - 2*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + 3*Log[x]*PolyLog[4, 1 - x] + 
        6*PolyLog[2, 3, x] - Log[1 - x]*Log[x]*Zeta[3]) - 
      46080*x^2*(-HPL[{2, 1, 2}, x] - 2*HPL[{2, 2, 1}, x] + 
        (Pi^4*Log[x])/30 + (Log[1 - x]^3*Log[x]^2)/2 + 
        (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 + 
        (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - (Log[1 - x]*PolyLog[2, x]^2)/
         2 + Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - Log[1 - x]^2*
         PolyLog[3, x] - 3*Log[x]*PolyLog[4, 1 - x] - 
        2*Log[1 - x]*PolyLog[2, 2, x] - 6*PolyLog[2, 3, x] + 
        2*Log[1 - x]*Log[x]*Zeta[3]) + 23040*x^2*((Log[1 - x]^2*Log[x]^3)/3 + 
        (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/2 + 
        (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - (Log[x]^2*PolyLog[3, 1 - x])/
         2 - Log[1 - x]*Log[x]*PolyLog[3, x] + Log[1 - x]*PolyLog[4, x] - 
        Log[x]*PolyLog[2, 2, x] + PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) - 
      2400*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      42240*x*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      20160*x^2*(-(Log[1 - x]*PolyLog[2, x]) - 
        2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) + 19200*Pi^2*x^2*
       (-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      42240*x^3*(-(Log[1 - x]*PolyLog[2, x]) - 
        2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) - 
      2400*x^4*(-(Log[1 - x]*PolyLog[2, x]) - 2*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      1920*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      30720*x*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      80640*x^2*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      30720*x^3*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      1920*x^4*(-3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) - Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      1920*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      30720*x*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      80640*x^2*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      30720*x^3*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) + 
      1920*x^4*((Log[1 - x]^2*PolyLog[2, x])/2 + 
        3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
          (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
          PolyLog[4, 1 - x]) + 2*Log[1 - x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])) - 
      4*Log[1 - x]*(744*Pi^4*x^2 + 50*Pi^2*(5 + 88*x + 42*x^2 + 88*x^3 + 
          5*x^4) - 15*(-599 + 112*Zeta[3] + 98*x^2*(-31 + 48*Zeta[3]) + 
          x^4*(-599 + 112*Zeta[3]) + 8*x*(-495 + 224*Zeta[3]) + 
          8*x^3*(-495 + 224*Zeta[3]))) - 4*Log[x]*(12*Pi^4*x^2 + 
        10*Pi^2*(9 + 110*x - 495*x^2 + 10*x^3 + 24*x^4) + 
        15*(732 + x*(6146 - 896*Zeta[3]) - 56*Zeta[3] + 
          x^4*(-1331 + 152*Zeta[3]) + 7*x^2*(-217 + 288*Zeta[3]) + 
          2*x^3*(-5053 + 1216*Zeta[3]))) - 92160*x^2*(-(Pi^4*Log[1 - x])/90 - 
        (Log[1 - x]^3*PolyLog[2, 1 - x])/6 + Log[1 - x]^2*PolyLog[3, 1 - x] - 
        3*Log[1 - x]*PolyLog[4, 1 - x] + 4*PolyLog[5, 1 - x] - 4*Zeta[5]) - 
      92160*x^2*(-(Pi^4*Log[1 - x])/30 - (Log[1 - x]^4*Log[x])/6 - 
        (Log[1 - x]^3*PolyLog[2, 1 - x])/6 - (Log[1 - x]^3*PolyLog[2, x])/6 - 
        Log[1 - x]*PolyLog[4, 1 - x] + 4*PolyLog[5, 1 - x] - 
        Log[1 - x]^2*Zeta[3] - 4*Zeta[5]) + 541440*x^2*Zeta[5] - 
      92160*x^2*((Log[1 - x]^4*Log[x])/24 + (Log[1 - x]^3*PolyLog[2, 1 - x])/
         6 - (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + 
        Log[1 - x]*PolyLog[4, 1 - x] - PolyLog[5, 1 - x] + Zeta[5]) - 
      92160*x^2*((Pi^4*Log[1 - x])/90 + (Log[1 - x]^4*Log[x])/6 + 
        (Log[1 - x]^3*PolyLog[2, 1 - x])/6 + (Log[1 - x]^3*PolyLog[2, x])/6 - 
        PolyLog[5, 1 - x] + (Log[1 - x]^2*Zeta[3])/2 + Zeta[5]) - 
      92160*x^2*((Pi^4*Log[1 - x])/30 - (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + 
        3*Log[1 - x]*PolyLog[4, 1 - x] - 6*PolyLog[5, 1 - x] + 
        (Log[1 - x]^2*Zeta[3])/2 + 6*Zeta[5]))/(566231040*Pi^5*(-1 + x)*
      x^(3/2))}, -3, 3, 1], j5 -> SeriesData[\[Epsilon], 0, 
   {(Sqrt[x]*Log[x]^2)/(196608*Pi^5*(-1 + x)), 
    (Sqrt[x]*(Pi^2*Log[x] + (9*Log[x]^2)/2 - Log[x]^3 - 6*PolyLog[3, x] - 
       6*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
       12*Zeta[3]))/(294912*Pi^5*(-1 + x)), 
    (Sqrt[x]*(-Pi^4 + 81*Log[x]^2 - (21*Pi^2*Log[x]^2)/2 - 18*Log[x]^3 + 
       (9*Log[x]^4)/4 - 12*Pi^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
       108*PolyLog[3, x] - 108*(-(Log[1 - x]*Log[x]^2)/2 - 
         Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
       72*(-PolyLog[2, x]^2/2 - Log[1 - x]*PolyLog[3, x]) + 
       36*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) + 
       72*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
         Log[x]*PolyLog[3, x] - PolyLog[4, x]) + 72*PolyLog[4, x] + 
       36*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
         3*PolyLog[4, x]) + 72*PolyLog[2, 2, x] + 
       18*Log[x]*(Pi^2 - 6*Zeta[3]) + 216*Zeta[3] + 144*Log[1 - x]*Zeta[3] + 
       72*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
          PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
         Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
         PolyLog[2, 2, x] + Log[x]*Zeta[3])))/(1769472*Pi^5*(-1 + x)), 
    (Sqrt[x]*(Log[x]*(270*Pi^2 - 11*Pi^4 - 1620*Zeta[3]) + 
       5*(-2*Log[1 - x]*(Pi^4 - 216*Zeta[3]) - 3*(Pi^4 + 24*HPL[{2, 3}, x] + 
           24*HPL[{3, 2}, x] - 81*Log[x]^2 + (21*Pi^2*Log[x]^2)/2 + 
           18*Log[x]^3 - 2*Pi^2*Log[x]^3 - (9*Log[x]^4)/4 + Log[x]^5/5 + 
           12*Pi^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
           4*Pi^2*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
           2*(-54 + 5*Pi^2)*PolyLog[3, x] + 108*(-(Log[1 - x]*Log[x]^2)/2 - 
             Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
           14*Pi^2*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
             PolyLog[3, x]) - 72*(-PolyLog[2, x]^2/2 - Log[1 - x]*
              PolyLog[3, x]) - 36*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) - 
           72*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
             Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 72*PolyLog[4, x] - 
           36*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
             3*PolyLog[4, x]) + 24*(Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 
           24*((Log[x]^3*PolyLog[2, x])/6 - Log[x]^2*PolyLog[3, x] + 
             3*Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 36*PolyLog[5, x] + 
           36*(-(Log[1 - x]*Log[x]^4)/24 - (Log[x]^3*PolyLog[2, x])/6 + 
             (Log[x]^2*PolyLog[3, x])/2 - Log[x]*PolyLog[4, x] + 
             PolyLog[5, x]) + 24*((Log[x]^2*PolyLog[3, x])/2 - 
             3*Log[x]*PolyLog[4, x] + 6*PolyLog[5, x]) - 
           72*PolyLog[2, 2, x] + 48*(-HPL[{2, 2, 1}, x] - 
             Log[1 - x]*PolyLog[2, 2, x] - 3*PolyLog[2, 3, x]) + 
           48*PolyLog[2, 3, x] + 48*(HPL[{2, 1, 2}, x] + 
             2*HPL[{2, 2, 1}, x] + (Log[1 - x]*PolyLog[2, x]^2)/2 + 
             (Log[1 - x]^2*PolyLog[3, x])/2 + 3*PolyLog[2, 3, x]) + 
           24*(-HPL[{3, 2}, x] + Log[x]*PolyLog[2, 2, x] - 
             3*PolyLog[3, 2, x]) + 48*(-HPL[{2, 3}, x] - HPL[{3, 2}, x] - 
             Log[1 - x]*PolyLog[4, x] - 2*PolyLog[3, 2, x]) + 
           48*PolyLog[3, 2, x] + 24*(2*HPL[{2, 3}, x] + 3*HPL[{3, 2}, x] - 
             (Log[x]*PolyLog[2, x]^2)/2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 
             3*Log[1 - x]*PolyLog[4, x] + 6*PolyLog[3, 2, x]) - 216*Zeta[3] + 
           24*Pi^2*Zeta[3] - 48*Log[1 - x]^2*Zeta[3] - 72*Log[x]^2*Zeta[3] - 
           72*(-(Log[1 - x]*Log[x]) - PolyLog[2, x])*Zeta[3] - 
           48*PolyLog[2, x]*Zeta[3] - 8*Pi^2*(Log[1 - x]^2*Log[x] + 
             Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, x] - 
             PolyLog[3, 1 - x] + Zeta[3]) - 72*((3*Log[1 - x]^2*Log[x]^2)/4 + 
             Log[1 - x]*Log[x]*PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*
              PolyLog[2, x] - Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*
              PolyLog[3, x] - PolyLog[2, 2, x] + Log[x]*Zeta[3]) + 
           48*(-(Pi^4*Log[x])/90 - (5*Log[1 - x]^3*Log[x]^2)/12 - 
             (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 - 
             (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + (Log[1 - x]^2*PolyLog[3, 
                x])/2 + Log[x]*PolyLog[4, 1 - x] + Log[1 - x]*
              PolyLog[2, 2, x] + PolyLog[2, 3, x] - Log[1 - x]*Log[x]*
              Zeta[3]) + 24*(-HPL[{2, 3}, x] - 2*HPL[{3, 2}, x] - 
             (Log[1 - x]^2*Log[x]^3)/2 - Log[1 - x]*Log[x]^2*PolyLog[2, 1 - 
                x] - (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 + 
             (Log[x]*PolyLog[2, x]^2)/2 + Log[x]^2*PolyLog[3, 1 - x] + 
             2*Log[1 - x]*Log[x]*PolyLog[3, x] - 3*Log[1 - x]*PolyLog[4, x] + 
             2*Log[x]*PolyLog[2, 2, x] - 6*PolyLog[3, 2, x] - 
             Log[x]^2*Zeta[3]) + 48*((Log[1 - x]^2*Log[x]^3)/3 + 
             (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/2 + 
             (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - (Log[x]^2*PolyLog[3, 
                1 - x])/2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 
             Log[1 - x]*PolyLog[4, x] - Log[x]*PolyLog[2, 2, x] + 
             PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) + 
           24*(HPL[{2, 3}, x] + 2*HPL[{3, 2}, x] + (Log[1 - x]^2*Log[x]^3)/
              4 + (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/2 - 
             (Log[x]*PolyLog[2, x]^2)/2 - (Log[x]^2*PolyLog[3, 1 - x])/2 + 
             3*PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) - 144*Zeta[5]))))/
     (8847360*Pi^5*(-1 + x))}, -2, 2, 1], 
 j6 -> SeriesData[\[Epsilon], 0, {(Sqrt[x]*Log[x]^2)/(196608*Pi^5*(-1 + x)), 
    -(Sqrt[x]*((-3*Log[x]^2)/2 + 4*(-(Log[x]*PolyLog[2, -x]) + 
          2*PolyLog[3, -x]) + 2*PolyLog[3, x] + 
        2*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
        2*Zeta[3]))/(98304*Pi^5*(-1 + x)), 
    (Sqrt[x]*(Pi^4 + 162*Log[x]^2 - 9*Pi^2*Log[x]^2 - (3*Log[x]^4)/2 + 
       24*Pi^2*PolyLog[2, -x] + 288*(-2*HPL[{-3, 1}, x] - HPL[{2, -2}, x] - 
         2*HPL[{3, -1}, x] - PolyLog[2, -x]*PolyLog[2, x]) - 
       432*(-(Log[x]*PolyLog[2, -x]) + 2*PolyLog[3, -x]) - 
       216*PolyLog[3, x] - 216*(-(Log[1 - x]*Log[x]^2)/2 - 
         Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
       144*(-PolyLog[2, x]^2/2 - Log[1 - x]*PolyLog[3, x]) + 
       72*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) + 
       72*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
         3*PolyLog[4, x]) + 144*PolyLog[2, 2, x] - 216*Zeta[3] - 
       144*Log[1 - x]*Zeta[3] + 72*Log[x]*Zeta[3] + 
       288*(2*HPL[{-3, 1}, x] + HPL[{2, -2}, x] + 2*HPL[{3, -1}, x] - 
         (Log[2]^3*Log[x])/3 + (Pi^2*Log[4]*Log[x])/12 + 
         (Pi^2*Log[1 - x]*Log[x])/12 + (Log[2]^2*Log[1 - x]*Log[x])/2 + 
         (Log[(1 - x)/8]*Log[1 - x]^2*Log[x])/6 - (Log[1 - x]^2*Log[x]^2)/2 - 
         (Pi^2*Log[x]*Log[1 + x])/12 + (Log[2]^2*Log[x]*Log[1 + x])/2 - 
         (Log[64]*Log[x]*Log[1 + x]^2)/12 - Log[x]*Log[1 + x]*PolyLog[2, x] + 
         Log[x]*PolyLog[3, (1 - x)/2] - Log[x]*PolyLog[3, 1 - x] - 
         2*Log[1 - x]*PolyLog[3, -x] + Log[x]*PolyLog[3, -x] - 
         Log[x]*PolyLog[3, (2*x)/(-1 + x)] + Log[x]*PolyLog[3, x/(1 + x)] - 
         Log[x]*PolyLog[3, (2*x)/(1 + x)] + Log[x]*PolyLog[3, (1 + x)/2] - 
         (3*Log[x]*Zeta[3])/4) + 288*((Log[-x]*Log[x]*Log[1 + x]^2)/2 - 
         PolyLog[2, -x]^2/2 + Log[x]*Log[1 + x]*PolyLog[2, 1 + x] - 
         Log[x]*PolyLog[3, 1 + x] + Log[x]*Zeta[3]) + 
       144*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
          PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
         Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
         PolyLog[2, 2, x] + Log[x]*Zeta[3])))/(3538944*Pi^5*(-1 + x)), 
    -(Sqrt[x]*(-3*Pi^4 + 144*HPL[{2, 3}, x] + 144*HPL[{3, 2}, x] - 
        2*Pi^4*Log[1 - x] - 486*Log[x]^2 + 27*Pi^2*Log[x]^2 + 
        2*Pi^2*Log[x]^3 + (9*Log[x]^4)/2 + (3*Log[x]^5)/5 + 
        288*(-2*HPL[{2, -3}, x] - 2*HPL[{3, -2}, x] + HPL[{2, -2}, x]*
           Log[x]) - 864*(-2*HPL[{-3, 1}, x] - HPL[{2, -2}, x] - 
          2*HPL[{3, -1}, x] - PolyLog[2, -x]*PolyLog[2, x]) + 
        1296*(-(Log[x]*PolyLog[2, -x]) + 2*PolyLog[3, -x]) - 
        96*Pi^2*(-(Log[x]*PolyLog[2, -x]) + 2*PolyLog[3, -x]) + 
        648*PolyLog[3, x] - 60*Pi^2*PolyLog[3, x] + 
        648*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
          PolyLog[3, x]) - 36*Pi^2*(-(Log[1 - x]*Log[x]^2)/2 - 
          Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
        432*(-PolyLog[2, x]^2/2 - Log[1 - x]*PolyLog[3, x]) + 
        288*(-2*HPL[{2, -3}, x] - 2*HPL[{3, -2}, x] - 2*HPL[{-3, 1}, x]*
           Log[x] - HPL[{2, -2}, x]*Log[x] - 2*HPL[{3, -1}, x]*Log[x] - 
          Log[x]*PolyLog[2, -x]*PolyLog[2, x] - 2*PolyLog[2, x]*
           PolyLog[3, -x] + 2*PolyLog[2, -x]*PolyLog[3, x]) - 
        216*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) - 
        216*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
          3*PolyLog[4, x]) - 288*(-(Log[x]^3*PolyLog[2, -x])/6 + 
          Log[x]^2*PolyLog[3, -x] - 3*Log[x]*PolyLog[4, -x] + 
          4*PolyLog[5, -x]) - 72*PolyLog[5, x] - 
        72*(-(Log[1 - x]*Log[x]^4)/24 - (Log[x]^3*PolyLog[2, x])/6 + 
          (Log[x]^2*PolyLog[3, x])/2 - Log[x]*PolyLog[4, x] + 
          PolyLog[5, x]) - 288*(12*HPL[{-4, -1}, x] + 4*HPL[{-3, -2}, x] + 
          (Log[x]*PolyLog[2, -x]^2)/2 - 2*PolyLog[2, -x]*PolyLog[3, -x] - 
          2*Log[x]*PolyLog[2, 2, -x]) - 432*PolyLog[2, 2, x] + 
        288*(-HPL[{2, 2, 1}, x] - Log[1 - x]*PolyLog[2, 2, x] - 
          3*PolyLog[2, 3, x]) + 288*PolyLog[2, 3, x] + 
        288*(HPL[{2, 1, 2}, x] + 2*HPL[{2, 2, 1}, x] + 
          (Log[1 - x]*PolyLog[2, x]^2)/2 + (Log[1 - x]^2*PolyLog[3, x])/2 + 
          3*PolyLog[2, 3, x]) + 144*(-HPL[{3, 2}, x] + 
          Log[x]*PolyLog[2, 2, x] - 3*PolyLog[3, 2, x]) + 
        144*(2*HPL[{2, 3}, x] + 3*HPL[{3, 2}, x] - (Log[x]*PolyLog[2, x]^2)/
           2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 3*Log[1 - x]*PolyLog[4, x] + 
          6*PolyLog[3, 2, x]) - 4*Pi^2*(-4*Log[2]^3 + Pi^2*Log[4] + 
          (Pi^2 + 6*Log[2]^2)*Log[1 - x] + 2*Log[1 - x]^2*(Log[(1 - x)/8] - 
            3*Log[x]) - Log[1 + x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 + x]) - 
          12*Log[1 + x]*PolyLog[2, x] + 12*PolyLog[3, (1 - x)/2] - 
          12*PolyLog[3, 1 - x] + 12*PolyLog[3, -x] - 
          12*PolyLog[3, (2*x)/(-1 + x)] + 12*PolyLog[3, x/(1 + x)] - 
          12*PolyLog[3, (2*x)/(1 + x)] + 12*PolyLog[3, (1 + x)/2] - 
          9*Zeta[3]) - 72*PolyLog[2, -x]*(Pi^2 - 2*Zeta[3]) + 648*Zeta[3] - 
        72*Pi^2*Zeta[3] + 432*Log[1 - x]*Zeta[3] + 144*Log[1 - x]^2*Zeta[3] - 
        216*Log[x]^2*Zeta[3] + 144*(-(Log[1 - x]*Log[x]) - PolyLog[2, x])*
         Zeta[3] + 144*PolyLog[2, x]*Zeta[3] - 
        48*Pi^2*((Log[-x]*Log[1 + x]^2)/2 + Log[1 + x]*PolyLog[2, 1 + x] - 
          PolyLog[3, 1 + x] + Zeta[3]) - Log[x]*(Pi^4 + 216*Zeta[3]) - 
        864*(2*HPL[{-3, 1}, x] + HPL[{2, -2}, x] + 2*HPL[{3, -1}, x] - 
          (Log[2]^3*Log[x])/3 + (Pi^2*Log[4]*Log[x])/12 + 
          (Pi^2*Log[1 - x]*Log[x])/12 + (Log[2]^2*Log[1 - x]*Log[x])/2 + 
          (Log[(1 - x)/8]*Log[1 - x]^2*Log[x])/6 - (Log[1 - x]^2*Log[x]^2)/
           2 - (Pi^2*Log[x]*Log[1 + x])/12 + (Log[2]^2*Log[x]*Log[1 + x])/2 - 
          (Log[64]*Log[x]*Log[1 + x]^2)/12 - Log[x]*Log[1 + x]*
           PolyLog[2, x] + Log[x]*PolyLog[3, (1 - x)/2] - 
          Log[x]*PolyLog[3, 1 - x] - 2*Log[1 - x]*PolyLog[3, -x] + 
          Log[x]*PolyLog[3, -x] - Log[x]*PolyLog[3, (2*x)/(-1 + x)] + 
          Log[x]*PolyLog[3, x/(1 + x)] - Log[x]*PolyLog[3, (2*x)/(1 + x)] + 
          Log[x]*PolyLog[3, (1 + x)/2] - (3*Log[x]*Zeta[3])/4) - 
        864*((Log[-x]*Log[x]*Log[1 + x]^2)/2 - PolyLog[2, -x]^2/2 + 
          Log[x]*Log[1 + x]*PolyLog[2, 1 + x] - Log[x]*PolyLog[3, 1 + x] + 
          Log[x]*Zeta[3]) - 432*((3*Log[1 - x]^2*Log[x]^2)/4 + 
          Log[1 - x]*Log[x]*PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*
           PolyLog[2, x] - Log[x]*PolyLog[3, 1 - x] - 
          Log[1 - x]*PolyLog[3, x] - PolyLog[2, 2, x] + Log[x]*Zeta[3]) + 
        288*(-(Pi^4*Log[x])/90 - (5*Log[1 - x]^3*Log[x]^2)/12 - 
          (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 - 
          (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + 
          (Log[1 - x]^2*PolyLog[3, x])/2 + Log[x]*PolyLog[4, 1 - x] + 
          Log[1 - x]*PolyLog[2, 2, x] + PolyLog[2, 3, x] - 
          Log[1 - x]*Log[x]*Zeta[3]) + 144*(-HPL[{2, 3}, x] - 
          2*HPL[{3, 2}, x] - (Log[1 - x]^2*Log[x]^3)/2 - Log[1 - x]*Log[x]^2*
           PolyLog[2, 1 - x] - (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 + 
          (Log[x]*PolyLog[2, x]^2)/2 + Log[x]^2*PolyLog[3, 1 - x] + 
          2*Log[1 - x]*Log[x]*PolyLog[3, x] - 3*Log[1 - x]*PolyLog[4, x] + 
          2*Log[x]*PolyLog[2, 2, x] - 6*PolyLog[3, 2, x] - 
          Log[x]^2*Zeta[3]) + 144*(HPL[{2, 3}, x] + 2*HPL[{3, 2}, x] + 
          (Log[1 - x]^2*Log[x]^3)/4 + (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/
           2 - (Log[x]*PolyLog[2, x]^2)/2 - (Log[x]^2*PolyLog[3, 1 - x])/2 + 
          3*PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) + 
        576*(HPL[{-2, 1, -2}, x]/2 + HPL[{2, -1, -2}, x]/2 - 
          HPL[{-2, -1, 1}, x]*Log[x] - HPL[{-2, 1, -1}, x]*Log[x] - 
          HPL[{2, -1, -1}, x]*Log[x] - (Log[1 - x]*Log[-x]*Log[x]*
            Log[1 + x]^2)/2 + (Pi^2*Log[2]*PolyLog[2, -x])/12 - 
          (Log[2]^3*PolyLog[2, -x])/6 - (Pi^2*Log[1 - x]*PolyLog[2, -x])/24 + 
          (Log[2]^2*Log[1 - x]*PolyLog[2, -x])/4 - 
          (Log[2]*Log[1 - x]^2*PolyLog[2, -x])/4 + 
          (Log[1 - x]^3*PolyLog[2, -x])/12 + (Log[1 - x]^2*Log[x]*
            PolyLog[2, -x])/4 - (Pi^2*Log[1 + x]*PolyLog[2, -x])/24 + 
          (Log[2]^2*Log[1 + x]*PolyLog[2, -x])/4 - 
          (Log[2]*Log[1 + x]^2*PolyLog[2, -x])/4 + 
          (Log[1 - x]*PolyLog[2, 1 - x]*PolyLog[2, -x])/2 + 
          (Log[1 - x]*PolyLog[2, -x]*PolyLog[2, x])/2 - 
          (Log[1 + x]*PolyLog[2, -x]*PolyLog[2, x])/2 - Log[1 - x]*Log[x]*
           Log[1 + x]*PolyLog[2, 1 + x] + (PolyLog[2, -x]*
            PolyLog[3, (1 - x)/2])/2 - (PolyLog[2, -x]*PolyLog[3, 1 - x])/2 + 
          (PolyLog[2, -x]*PolyLog[3, -x])/2 - 
          (PolyLog[2, -x]*PolyLog[3, (-2*x)/(1 - x)])/2 + 
          (PolyLog[2, -x]*PolyLog[3, x/(1 + x)])/2 - 
          (PolyLog[2, -x]*PolyLog[3, (2*x)/(1 + x)])/2 + 
          (PolyLog[2, -x]*PolyLog[3, (1 + x)/2])/2 + Log[1 - x]*Log[x]*
           PolyLog[3, 1 + x] - Log[1 - x]*Log[x]*Zeta[3] - 
          (3*PolyLog[2, -x]*Zeta[3])/8) + 576*(4*HPL[{-3, -1, -1}, x] + 
          2*HPL[{-2, -2, -1}, x] - (Pi^4*Log[x])/90 + 
          (Log[-x]*Log[x]*Log[1 + x]^3)/6 + (Log[-x]*Log[1 + x]^2*
            PolyLog[2, -x])/2 + (Log[x]*Log[1 + x]^2*PolyLog[2, 1 + x])/2 + 
          Log[1 + x]*PolyLog[2, -x]*PolyLog[2, 1 + x] - Log[x]*Log[1 + x]*
           PolyLog[3, 1 + x] - PolyLog[2, -x]*PolyLog[3, 1 + x] + 
          Log[x]*PolyLog[4, 1 + x] + PolyLog[2, -x]*Zeta[3]) + 
        576*(-2*HPL[{-3, 1, 1}, x] + HPL[{2, -1, 2}, x] - 
          HPL[{2, 1, -2}, x] + HPL[{2, 2, -1}, x] + 2*HPL[{3, 1, -1}, x] - 
          2*HPL[{-3, 1}, x]*Log[1 - x] - HPL[{2, -2}, x]*Log[1 - x] - 
          2*HPL[{3, -1}, x]*Log[1 - x] + HPL[{-2, 1, 1}, x]*Log[x] + 
          HPL[{2, -1, 1}, x]*Log[x] + HPL[{2, 1, -1}, x]*Log[x] - 
          (Pi^2*Log[2]*Log[1 - x]*Log[x])/6 + (Log[2]^3*Log[1 - x]*Log[x])/
           3 + (Pi^2*Log[1 - x]^2*Log[x])/12 - (Log[2]^2*Log[1 - x]^2*Log[x])/
           2 + (Log[2]*Log[1 - x]^3*Log[x])/2 - (Log[1 - x]^4*Log[x])/6 - 
          (Log[1 - x]^3*Log[x]^2)/2 + (Pi^2*Log[1 - x]*Log[x]*Log[1 + x])/
           12 - (Log[2]^2*Log[1 - x]*Log[x]*Log[1 + x])/2 + 
          (Log[2]*Log[1 - x]*Log[x]*Log[1 + x]^2)/2 - Log[1 - x]^2*Log[x]*
           PolyLog[2, 1 - x] + (Log[1 - x]^2*Log[x]*PolyLog[2, -x])/2 + 
          (Pi^2*Log[2]*PolyLog[2, x])/12 - (Log[2]^3*PolyLog[2, x])/6 - 
          Log[1 - x]^2*Log[x]*PolyLog[2, x] - (Pi^2*Log[1 + x]*PolyLog[2, x])/
           12 + (Log[2]^2*Log[1 + x]*PolyLog[2, x])/2 + Log[1 - x]*Log[x]*
           Log[1 + x]*PolyLog[2, x] - (Log[2]*Log[1 + x]^2*PolyLog[2, x])/2 - 
          Log[1 + x]*PolyLog[2, x]^2 - Log[1 - x]*Log[x]*
           PolyLog[3, (1 - x)/2] + Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
          Log[1 - x]^2*PolyLog[3, -x] - Log[1 - x]*Log[x]*PolyLog[3, -x] + 
          PolyLog[2, x]*PolyLog[3, x] + Log[1 - x]*Log[x]*
           PolyLog[3, (-2*x)/(1 - x)] - Log[1 - x]*Log[x]*
           PolyLog[3, x/(1 + x)] + PolyLog[2, x]*PolyLog[3, x/(1 + x)] + 
          Log[1 - x]*Log[x]*PolyLog[3, (2*x)/(1 + x)] - 
          PolyLog[2, x]*PolyLog[3, (2*x)/(1 + x)] - Log[1 - x]*Log[x]*
           PolyLog[3, (1 + x)/2] + PolyLog[2, x]*PolyLog[3, (1 + x)/2] + 
          (3*Log[1 - x]*Log[x]*Zeta[3])/4 - (7*PolyLog[2, x]*Zeta[3])/8) + 
        576*(4*HPL[{-3, 1, 1}, x] - 2*HPL[{2, -1, 2}, x] - 
          2*HPL[{2, 2, -1}, x] - 4*HPL[{3, 1, -1}, x] + 2*HPL[{-3, 1}, x]*
           Log[1 - x] + HPL[{2, -2}, x]*Log[1 - x] + 2*HPL[{3, -1}, x]*
           Log[1 - x] - (Pi^2*Log[1 - x]*PolyLog[2, x])/12 + 
          (Log[2]^2*Log[1 - x]*PolyLog[2, x])/2 - 
          (Log[2]*Log[1 - x]^2*PolyLog[2, x])/2 + 
          (Log[1 - x]^3*PolyLog[2, x])/6 + (Log[1 - x]^2*Log[x]*
            PolyLog[2, x])/2 + (Pi^2*Log[1 + x]*PolyLog[2, x])/12 - 
          (Log[2]^2*Log[1 + x]*PolyLog[2, x])/2 + 
          (Log[2]*Log[1 + x]^2*PolyLog[2, x])/2 + Log[1 - x]*
           PolyLog[2, 1 - x]*PolyLog[2, x] + Log[1 - x]*PolyLog[2, x]^2 + 
          Log[1 + x]*PolyLog[2, x]^2 + PolyLog[2, x]*PolyLog[3, (1 - x)/2] - 
          PolyLog[2, x]*PolyLog[3, 1 - x] + PolyLog[2, x]*PolyLog[3, -x] - 
          2*PolyLog[2, x]*PolyLog[3, x] - PolyLog[2, x]*
           PolyLog[3, (-2*x)/(1 - x)] - PolyLog[2, x]*PolyLog[3, x/(1 + x)] + 
          PolyLog[2, x]*PolyLog[3, (2*x)/(1 + x)] - PolyLog[2, x]*
           PolyLog[3, (1 + x)/2] + PolyLog[2, x]*Zeta[3]) + 
        576*(-2*HPL[{-3, 1, 1}, x] + HPL[{2, -1, 2}, x] - 
          HPL[{2, 1, -2}, x] + HPL[{2, 2, -1}, x] + 2*HPL[{3, 1, -1}, x] - 
          PolyLog[2, -x]*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*
             PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
          PolyLog[2, x]*((Pi^2/12 - Log[2]^2/2)*Log[1 + x] + 
            (Log[2]*Log[1 + x]^2)/2 + Log[1 + x]*PolyLog[2, x] - 
            PolyLog[3, x] - PolyLog[3, x/(1 + x)] + PolyLog[3, 
             (2*x)/(1 + x)] - PolyLog[3, (1 + x)/2] + 
            (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24)) + 
        288*(HPL[{-2, 1, -2}, x] + HPL[{2, -1, -2}, x] + 
          2*PolyLog[2, x]*((Log[-x]*Log[1 + x]^2)/2 + Log[1 + x]*
             PolyLog[2, 1 + x] - PolyLog[3, 1 + x] + Zeta[3]) + 
          PolyLog[2, -x]*((Pi^2/12 - Log[2]^2/2)*Log[1 + x] + 
            (Log[2]*Log[1 + x]^2)/2 + Log[1 + x]*PolyLog[2, x] - 
            PolyLog[3, x] - PolyLog[3, x/(1 + x)] + PolyLog[3, 
             (2*x)/(1 + x)] - PolyLog[3, (1 + x)/2] + 
            (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24) + 
          PolyLog[2, -x]*((Pi^2/12 - Log[2]^2/2)*Log[1 - x] + 
            (Log[2]*Log[1 - x]^2)/2 - Log[1 - x]^3/6 - (Log[1 - x]^2*Log[x])/
             2 - Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, -x] - 
            Log[1 - x]*PolyLog[2, x] - PolyLog[3, (1 - x)/2] + 
            PolyLog[3, 1 - x] - PolyLog[3, -x] + PolyLog[3, x] + 
            PolyLog[3, (-2*x)/(1 - x)] - Zeta[3] + 
            (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24)) - 576*Zeta[5]))/
     (3538944*Pi^5*(-1 + x))}, -2, 2, 1], 
 j7 -> SeriesData[\[Epsilon], 0, {Log[x]/(98304*Pi^5), 
    (27*(-1 + x)*Log[x] + 2*(Pi^2*(-1 + x) + 3*Log[x]^2 - 
        6*(-1 + x)*PolyLog[2, x]))/(589824*Pi^5*(-1 + x)), 
    ((Pi^2*(14 - 6*x) + 189*(-1 + x))*Log[x] + 
      6*(-3*Pi^2 + 3*Pi^2*x + 9*Log[x]^2 - Log[x]^3 - (x*Log[x]^3)/3 - 
        18*(-1 + x)*PolyLog[2, x] - 4*(Log[x]*PolyLog[2, x] - 
          2*PolyLog[3, x]) + 4*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
        8*PolyLog[3, x] - 4*(-(Log[1 - x]*Log[x]^2)/2 - 
          Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
        4*x*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
          PolyLog[3, x]) + 12*Zeta[3] + 4*x*Zeta[3] - 
        8*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3]) + 8*x*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3])))/
     (1179648*Pi^5*(-1 + x)), 
    -(135*Log[x]*(135 - 135*x + 2*Pi^2*(-7 + 3*x) + 64*Zeta[3] - 
         32*x*Zeta[3]) + 2*(945*Pi^2 - 22*Pi^4 - 945*Pi^2*x + 42*Pi^4*x - 
         2835*Log[x]^2 + 180*Pi^2*Log[x]^2 + 30*Pi^2*x*Log[x]^2 + 
         405*Log[x]^3 + 135*x*Log[x]^3 - 30*Log[x]^4 - 15*x*Log[x]^4 + 
         120*Pi^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
         120*Pi^2*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
         30*(-189 + 10*Pi^2)*(-1 + x)*PolyLog[2, x] + 
         1620*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
         1620*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
         3240*PolyLog[3, x] + 1620*(-(Log[1 - x]*Log[x]^2)/2 - 
           Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
         1620*x*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
           PolyLog[3, x]) - 720*(-PolyLog[2, x]^2/2 - Log[1 - x]*
            PolyLog[3, x]) - 720*x*(-PolyLog[2, x]^2/2 - 
           Log[1 - x]*PolyLog[3, x]) - 1440*(Pi^4/90 - (Log[1 - x]^3*Log[x])/
            6 - (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*
            PolyLog[3, 1 - x] - PolyLog[4, 1 - x]) + 
         1440*x*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
           (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*
            PolyLog[3, 1 - x] - PolyLog[4, 1 - x]) - 
         720*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) - 
         720*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
           Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
         720*x*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
           Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 1080*PolyLog[4, x] - 
         360*x*PolyLog[4, x] - 720*((Log[x]^2*PolyLog[2, x])/2 - 
           2*Log[x]*PolyLog[3, x] + 3*PolyLog[4, x]) - 
         720*(PolyLog[2, x]^2/2 - 2*PolyLog[2, 2, x]) + 
         720*x*(PolyLog[2, x]^2/2 - 2*PolyLog[2, 2, x]) - 
         1440*PolyLog[2, 2, x] - 4860*Zeta[3] - 1620*x*Zeta[3] - 
         1440*Log[1 - x]*Zeta[3] - 1440*x*Log[1 - x]*Zeta[3] + 
         3240*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
           PolyLog[3, 1 - x] + Zeta[3]) - 3240*x*((Log[1 - x]^2*Log[x])/2 + 
           Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
         720*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
            PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - 
           Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3]) + 
         720*x*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
            PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - 
           Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3]) - 
         720*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
            PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
           Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
           PolyLog[2, 2, x] + Log[x]*Zeta[3]) - 
         720*x*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
            PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
           Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
           PolyLog[2, 2, x] + Log[x]*Zeta[3])))/(35389440*Pi^5*(-1 + x)), 
    (Log[x]*(Pi^4*(138 - 314*x) - 1890*Pi^2*(-7 + 3*x) + 
        1215*(-93 - 64*Zeta[3] + x*(93 + 32*Zeta[3]))) + 
      2*(-40*(1 + x)*Log[1 - x]*(Pi^4 - 324*Zeta[3]) - 
        3*(2025*Pi^2 - 66*Pi^4 - 2025*Pi^2*x + 126*Pi^4*x + 
          960*HPL[{2, 3}, x] + 960*HPL[{3, 2}, x] + 960*HPL[{2, 1, 2}, x] - 
          960*x*HPL[{2, 1, 2}, x] + 960*HPL[{2, 2, 1}, x] - 
          960*x*HPL[{2, 2, 1}, x] - 6075*Log[x]^2 + 540*Pi^2*Log[x]^2 + 
          90*Pi^2*x*Log[x]^2 + 945*Log[x]^3 - (170*Pi^2*Log[x]^3)/3 + 
          315*x*Log[x]^3 - (70*Pi^2*x*Log[x]^3)/3 - 90*Log[x]^4 - 
          45*x*Log[x]^4 + 5*Log[x]^5 + 3*x*Log[x]^5 + 
          360*Pi^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
          360*Pi^2*x*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
          3780*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
          280*Pi^2*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) - 
          3780*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
          120*Pi^2*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
          (7560 - 400*Pi^2)*PolyLog[3, x] + 3780*(-(Log[1 - x]*Log[x]^2)/2 - 
            Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
          280*Pi^2*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
            PolyLog[3, x]) + 3780*x*(-(Log[1 - x]*Log[x]^2)/2 - 
            Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 280*Pi^2*x*
           (-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
            PolyLog[3, x]) - 2160*(-PolyLog[2, x]^2/2 - Log[1 - x]*
             PolyLog[3, x]) - 2160*x*(-PolyLog[2, x]^2/2 - 
            Log[1 - x]*PolyLog[3, x]) - 4320*(Pi^4/90 - (Log[1 - x]^3*Log[x])/
             6 - (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*
             PolyLog[3, 1 - x] - PolyLog[4, 1 - x]) + 
          4320*x*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
            (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*
             PolyLog[3, 1 - x] - PolyLog[4, 1 - x]) - 
          2160*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) - 
          2160*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
            Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 
          2160*x*(-(Log[1 - x]*Log[x]^3)/6 - (Log[x]^2*PolyLog[2, x])/2 + 
            Log[x]*PolyLog[3, x] - PolyLog[4, x]) - 3240*PolyLog[4, x] - 
          1080*x*PolyLog[4, x] - 2160*((Log[x]^2*PolyLog[2, x])/2 - 
            2*Log[x]*PolyLog[3, x] + 3*PolyLog[4, x]) + 
          720*(Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 
          240*x*(Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 
          720*((Log[x]^3*PolyLog[2, x])/6 - Log[x]^2*PolyLog[3, x] + 
            3*Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 
          240*x*((Log[x]^3*PolyLog[2, x])/6 - Log[x]^2*PolyLog[3, x] + 
            3*Log[x]*PolyLog[4, x] - 4*PolyLog[5, x]) + 960*PolyLog[5, x] + 
          480*x*PolyLog[5, x] + 720*(-(Log[1 - x]*Log[x]^4)/24 - 
            (Log[x]^3*PolyLog[2, x])/6 + (Log[x]^2*PolyLog[3, x])/2 - 
            Log[x]*PolyLog[4, x] + PolyLog[5, x]) + 
          720*x*(-(Log[1 - x]*Log[x]^4)/24 - (Log[x]^3*PolyLog[2, x])/6 + 
            (Log[x]^2*PolyLog[3, x])/2 - Log[x]*PolyLog[4, x] + 
            PolyLog[5, x]) + 720*((Log[x]^2*PolyLog[3, x])/2 - 
            3*Log[x]*PolyLog[4, x] + 6*PolyLog[5, x]) + 
          240*x*((Log[x]^2*PolyLog[3, x])/2 - 3*Log[x]*PolyLog[4, x] + 
            6*PolyLog[5, x]) - 2160*(PolyLog[2, x]^2/2 - 
            2*PolyLog[2, 2, x]) + 2160*x*(PolyLog[2, x]^2/2 - 
            2*PolyLog[2, 2, x]) - 4320*PolyLog[2, 2, x] + 
          480*(-2*HPL[{2, 3}, x] - 2*HPL[{3, 2}, x] + 
            (Log[x]*PolyLog[2, x]^2)/2 - 2*Log[x]*PolyLog[2, 2, x]) - 
          480*x*(-2*HPL[{2, 3}, x] - 2*HPL[{3, 2}, x] + 
            (Log[x]*PolyLog[2, x]^2)/2 - 2*Log[x]*PolyLog[2, 2, x]) + 
          960*(-HPL[{2, 2, 1}, x] - Log[1 - x]*PolyLog[2, 2, x] - 
            3*PolyLog[2, 3, x]) + 960*x*(-HPL[{2, 2, 1}, x] - 
            Log[1 - x]*PolyLog[2, 2, x] - 3*PolyLog[2, 3, x]) + 
          960*(-HPL[{2, 1, 2}, x] - HPL[{2, 2, 1}, x] + (Pi^4*Log[x])/90 - 
            (Log[1 - x]^3*Log[x]^2)/6 - (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - 
                x])/2 + Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
            Log[x]*PolyLog[4, 1 - x] - 2*PolyLog[2, 3, x]) - 
          960*x*(-HPL[{2, 1, 2}, x] - HPL[{2, 2, 1}, x] + (Pi^4*Log[x])/90 - 
            (Log[1 - x]^3*Log[x]^2)/6 - (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - 
                x])/2 + Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
            Log[x]*PolyLog[4, 1 - x] - 2*PolyLog[2, 3, x]) + 
          1920*PolyLog[2, 3, x] + 960*(HPL[{2, 1, 2}, x] + 
            2*HPL[{2, 2, 1}, x] + (Log[1 - x]*PolyLog[2, x]^2)/2 + 
            (Log[1 - x]^2*PolyLog[3, x])/2 + 3*PolyLog[2, 3, x]) + 
          960*x*(HPL[{2, 1, 2}, x] + 2*HPL[{2, 2, 1}, x] + 
            (Log[1 - x]*PolyLog[2, x]^2)/2 + (Log[1 - x]^2*PolyLog[3, x])/2 + 
            3*PolyLog[2, 3, x]) + 960*(-HPL[{3, 2}, x] + 
            Log[x]*PolyLog[2, 2, x] - 3*PolyLog[3, 2, x]) + 
          960*(-HPL[{2, 3}, x] - HPL[{3, 2}, x] - Log[1 - x]*PolyLog[4, x] - 
            2*PolyLog[3, 2, x]) + 960*x*(-HPL[{2, 3}, x] - HPL[{3, 2}, x] - 
            Log[1 - x]*PolyLog[4, x] - 2*PolyLog[3, 2, x]) + 
          1440*PolyLog[3, 2, x] + 480*x*PolyLog[3, 2, x] + 
          480*(2*HPL[{2, 3}, x] + 3*HPL[{3, 2}, x] - (Log[x]*PolyLog[2, x]^2)/
             2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 3*Log[1 - x]*
             PolyLog[4, x] + 6*PolyLog[3, 2, x]) + 
          480*x*(2*HPL[{2, 3}, x] + 3*HPL[{3, 2}, x] - 
            (Log[x]*PolyLog[2, x]^2)/2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 
            3*Log[1 - x]*PolyLog[4, x] + 6*PolyLog[3, 2, x]) - 
          11340*Zeta[3] + 1320*Pi^2*Zeta[3] - 3780*x*Zeta[3] - 
          360*Pi^2*x*Zeta[3] - 960*Log[1 - x]^2*Zeta[3] - 
          960*x*Log[1 - x]^2*Zeta[3] - 2520*Log[x]^2*Zeta[3] - 
          360*x*Log[x]^2*Zeta[3] - 1440*(-(Log[1 - x]*Log[x]) - 
            PolyLog[2, x])*Zeta[3] - 1440*x*(-(Log[1 - x]*Log[x]) - 
            PolyLog[2, x])*Zeta[3] + 7560*((Log[1 - x]^2*Log[x])/2 + 
            Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
          400*Pi^2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
            PolyLog[3, 1 - x] + Zeta[3]) - 7560*x*((Log[1 - x]^2*Log[x])/2 + 
            Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) + 
          400*Pi^2*x*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*
             PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
          160*Pi^2*(Log[1 - x]^2*Log[x] + Log[1 - x]*PolyLog[2, 1 - x] + 
            Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3]) - 
          160*Pi^2*x*(Log[1 - x]^2*Log[x] + Log[1 - x]*PolyLog[2, 1 - x] + 
            Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3]) - 
          30*PolyLog[2, x]*(405 + 30*Pi^2*(-1 + x) - 405*x + 176*Zeta[3] - 
            112*x*Zeta[3]) - 2160*((Log[1 - x]^2*Log[x]^2)/2 + 
            Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - 
            Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3]) + 
          2160*x*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
             PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - 
            Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3]) - 
          2160*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
             PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
            Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
            PolyLog[2, 2, x] + Log[x]*Zeta[3]) - 
          2160*x*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
             PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
            Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
            PolyLog[2, 2, x] + Log[x]*Zeta[3]) + 960*(-(Pi^4*Log[x])/90 - 
            (5*Log[1 - x]^3*Log[x]^2)/12 - (Log[1 - x]^2*Log[x]*
              PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + 
            (Log[1 - x]^2*PolyLog[3, x])/2 + Log[x]*PolyLog[4, 1 - x] + 
            Log[1 - x]*PolyLog[2, 2, x] + PolyLog[2, 3, x] - 
            Log[1 - x]*Log[x]*Zeta[3]) + 960*x*(-(Pi^4*Log[x])/90 - 
            (5*Log[1 - x]^3*Log[x]^2)/12 - (Log[1 - x]^2*Log[x]*
              PolyLog[2, 1 - x])/2 - (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + 
            (Log[1 - x]^2*PolyLog[3, x])/2 + Log[x]*PolyLog[4, 1 - x] + 
            Log[1 - x]*PolyLog[2, 2, x] + PolyLog[2, 3, x] - 
            Log[1 - x]*Log[x]*Zeta[3]) + 480*(-HPL[{2, 3}, x] - 
            2*HPL[{3, 2}, x] - (Log[1 - x]^2*Log[x]^3)/2 - 
            Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x] - 
            (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 + (Log[x]*PolyLog[2, x]^2)/
             2 + Log[x]^2*PolyLog[3, 1 - x] + 2*Log[1 - x]*Log[x]*
             PolyLog[3, x] - 3*Log[1 - x]*PolyLog[4, x] + 
            2*Log[x]*PolyLog[2, 2, x] - 6*PolyLog[3, 2, x] - 
            Log[x]^2*Zeta[3]) + 480*x*(-HPL[{2, 3}, x] - 2*HPL[{3, 2}, x] - 
            (Log[1 - x]^2*Log[x]^3)/2 - Log[1 - x]*Log[x]^2*
             PolyLog[2, 1 - x] - (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 + 
            (Log[x]*PolyLog[2, x]^2)/2 + Log[x]^2*PolyLog[3, 1 - x] + 
            2*Log[1 - x]*Log[x]*PolyLog[3, x] - 3*Log[1 - x]*PolyLog[4, x] + 
            2*Log[x]*PolyLog[2, 2, x] - 6*PolyLog[3, 2, x] - 
            Log[x]^2*Zeta[3]) + 960*((Log[1 - x]^2*Log[x]^3)/3 + 
            (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/2 + 
            (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - 
            (Log[x]^2*PolyLog[3, 1 - x])/2 - Log[1 - x]*Log[x]*
             PolyLog[3, x] + Log[1 - x]*PolyLog[4, x] - 
            Log[x]*PolyLog[2, 2, x] + PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/
             2) + 960*x*((Log[1 - x]^2*Log[x]^3)/3 + 
            (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/2 + 
            (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - 
            (Log[x]^2*PolyLog[3, 1 - x])/2 - Log[1 - x]*Log[x]*
             PolyLog[3, x] + Log[1 - x]*PolyLog[4, x] - 
            Log[x]*PolyLog[2, 2, x] + PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/
             2) + 960*(HPL[{2, 3}, x] + 2*HPL[{3, 2}, x] + 
            (Log[1 - x]^2*Log[x]^3)/4 + (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - 
                x])/2 - (Log[x]*PolyLog[2, x]^2)/2 - 
            (Log[x]^2*PolyLog[3, 1 - x])/2 + 3*PolyLog[3, 2, x] + 
            (Log[x]^2*Zeta[3])/2) - 3600*Zeta[5] - 2160*x*Zeta[5] + 
          1920*((Log[1 - x]^4*Log[x])/24 + (Log[1 - x]^3*PolyLog[2, 1 - x])/
             6 - (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + Log[1 - x]*
             PolyLog[4, 1 - x] - PolyLog[5, 1 - x] + Zeta[5]) - 
          1920*x*((Log[1 - x]^4*Log[x])/24 + (Log[1 - x]^3*PolyLog[2, 1 - x])/
             6 - (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + Log[1 - x]*
             PolyLog[4, 1 - x] - PolyLog[5, 1 - x] + Zeta[5]))))/
     (70778880*Pi^5*(-1 + x))}, -2, 3, 1], 
 j8 -> SeriesData[\[Epsilon], 0, {((-1 + x^2)*Log[x] - x*Log[x]^2)/
     (196608*Pi^5*(-1 + x)*Sqrt[x]), 
    (-1 + 2*x^2 - x^4 + 14*x*(-1 + x^2)*Log[x] - 10*x^2*Log[x]^2 + 
      4*x^3*Log[x]^2 + 16*x*(Log[x]*Log[1 + x] + PolyLog[2, -x]) - 
      16*x^3*(Log[x]*Log[1 + x] + PolyLog[2, -x]) - 
      8*x*(-1 + x^2)*PolyLog[2, x] + 32*x^2*(-(Log[x]*PolyLog[2, -x]) + 
        2*PolyLog[3, -x]) + 16*x^2*PolyLog[3, x] + 
      16*x^2*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) + 16*x^2*Zeta[3])/(786432*Pi^5*(-1 + x)*x^(3/2)), 
    (-153 + 72*x + 162*x^2 - 4*Pi^4*x^2 + 72*x^3 - 153*x^4 - 36*Log[1 - x] + 
      72*x^2*Log[1 - x] - 36*x^4*Log[1 - x] - 18*Log[x] - 666*x*Log[x] + 
      36*Pi^2*x*Log[x] - 36*x^2*Log[x] + 666*x^3*Log[x] - 
      36*Pi^2*x^3*Log[x] + 54*x^4*Log[x] - 486*x^2*Log[x]^2 + 
      36*Pi^2*x^2*Log[x]^2 + 252*x^3*Log[x]^2 + 12*x*Log[x]^3 - 
      12*x^3*Log[x]^3 + 6*x^2*Log[x]^4 - 48*Pi^2*x*(-1 + x^2)*Log[1 + x] - 
      96*Pi^2*x^2*PolyLog[2, -x] + 1008*x*(Log[x]*Log[1 + x] + 
        PolyLog[2, -x]) - 1008*x^3*(Log[x]*Log[1 + x] + PolyLog[2, -x]) + 
      504*x*PolyLog[2, x] - 504*x^3*PolyLog[2, x] - 
      1152*x^2*(-2*HPL[{-3, 1}, x] - HPL[{2, -2}, x] - 2*HPL[{3, -1}, x] - 
        PolyLog[2, -x]*PolyLog[2, x]) + 1440*x^2*(-(Log[x]*PolyLog[2, -x]) + 
        2*PolyLog[3, -x]) - 576*x^3*(-(Log[x]*PolyLog[2, -x]) + 
        2*PolyLog[3, -x]) - 144*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
      144*x^3*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
      720*x^2*PolyLog[3, x] - 288*x^3*PolyLog[3, x] - 
      144*x*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) + 720*x^2*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
      144*x^3*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) - 576*x^2*(-PolyLog[2, x]^2/2 - 
        Log[1 - x]*PolyLog[3, x]) - 288*x^2*(Log[x]*PolyLog[3, x] - 
        3*PolyLog[4, x]) - 288*x^2*((Log[x]^2*PolyLog[2, x])/2 - 
        2*Log[x]*PolyLog[3, x] + 3*PolyLog[4, x]) - 
      576*x^2*PolyLog[2, 2, x] - 48*x*(-4*Log[2]^3 + Pi^2*Log[4] + 
        (Pi^2 + 6*Log[2]^2)*Log[1 - x] + 2*Log[1 - x]^2*
         (Log[(1 - x)/8] - 3*Log[x]) - Log[1 + x]*(Pi^2 - 6*Log[2]^2 + 
          Log[64]*Log[1 + x]) - 12*Log[1 - x]*PolyLog[2, -x] + 
        12*PolyLog[3, (1 - x)/2] - 12*PolyLog[3, 1 - x] + 12*PolyLog[3, -x] - 
        12*PolyLog[3, (2*x)/(-1 + x)] + 12*PolyLog[3, x/(1 + x)] - 
        12*PolyLog[3, (2*x)/(1 + x)] + 12*PolyLog[3, (1 + x)/2] - 
        9*Zeta[3]) + 48*x^3*(-4*Log[2]^3 + Pi^2*Log[4] + 
        (Pi^2 + 6*Log[2]^2)*Log[1 - x] + 2*Log[1 - x]^2*
         (Log[(1 - x)/8] - 3*Log[x]) - Log[1 + x]*(Pi^2 - 6*Log[2]^2 + 
          Log[64]*Log[1 + x]) - 12*Log[1 - x]*PolyLog[2, -x] + 
        12*PolyLog[3, (1 - x)/2] - 12*PolyLog[3, 1 - x] + 12*PolyLog[3, -x] - 
        12*PolyLog[3, (2*x)/(-1 + x)] + 12*PolyLog[3, x/(1 + x)] - 
        12*PolyLog[3, (2*x)/(1 + x)] + 12*PolyLog[3, (1 + x)/2] - 
        9*Zeta[3]) - 144*x*Zeta[3] + 720*x^2*Zeta[3] - 144*x^3*Zeta[3] + 
      576*x^2*Log[1 - x]*Zeta[3] - 288*x^2*Log[x]*Zeta[3] - 
      288*x*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 288*x^3*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      96*x*(Log[1 + x]*(Pi^2 + 3*(-Log[-x] + Log[x])*Log[1 + x]) - 
        6*PolyLog[3, 1 + x] + 6*Zeta[3]) + 
      96*x^3*(Log[1 + x]*(Pi^2 + 3*(-Log[-x] + Log[x])*Log[1 + x]) - 
        6*PolyLog[3, 1 + x] + 6*Zeta[3]) - 1152*x^2*(2*HPL[{-3, 1}, x] + 
        HPL[{2, -2}, x] + 2*HPL[{3, -1}, x] - (Log[2]^3*Log[x])/3 + 
        (Pi^2*Log[4]*Log[x])/12 + (Pi^2*Log[1 - x]*Log[x])/12 + 
        (Log[2]^2*Log[1 - x]*Log[x])/2 + (Log[(1 - x)/8]*Log[1 - x]^2*Log[x])/
         6 - (Log[1 - x]^2*Log[x]^2)/2 - (Pi^2*Log[x]*Log[1 + x])/12 + 
        (Log[2]^2*Log[x]*Log[1 + x])/2 - (Log[64]*Log[x]*Log[1 + x]^2)/12 - 
        Log[x]*Log[1 + x]*PolyLog[2, x] + Log[x]*PolyLog[3, (1 - x)/2] - 
        Log[x]*PolyLog[3, 1 - x] - 2*Log[1 - x]*PolyLog[3, -x] + 
        Log[x]*PolyLog[3, -x] - Log[x]*PolyLog[3, (2*x)/(-1 + x)] + 
        Log[x]*PolyLog[3, x/(1 + x)] - Log[x]*PolyLog[3, (2*x)/(1 + x)] + 
        Log[x]*PolyLog[3, (1 + x)/2] - (3*Log[x]*Zeta[3])/4) - 
      1152*x^2*((Log[-x]*Log[x]*Log[1 + x]^2)/2 - PolyLog[2, -x]^2/2 + 
        Log[x]*Log[1 + x]*PolyLog[2, 1 + x] - Log[x]*PolyLog[3, 1 + x] + 
        Log[x]*Zeta[3]) - 576*x^2*((3*Log[1 - x]^2*Log[x]^2)/4 + 
        Log[1 - x]*Log[x]*PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*
         PolyLog[2, x] - Log[x]*PolyLog[3, 1 - x] - 
        Log[1 - x]*PolyLog[3, x] - PolyLog[2, 2, x] + Log[x]*Zeta[3]))/
     (14155776*Pi^5*(-1 + x)*x^(3/2)), (-1647 + 6*Pi^2 + 1368*x + 48*Pi^2*x - 
      4*Pi^4*x + 558*x^2 - 60*Pi^2*x^2 - 20*Pi^4*x^2 + 1368*x^3 - 
      48*Pi^2*x^3 + 12*Pi^4*x^3 - 1647*x^4 + 54*Pi^2*x^4 + 
      1152*x^2*HPL[{2, 3}, x] + 1152*x^2*HPL[{3, 2}, x] - 612*Log[1 - x] + 
      288*x*Log[1 - x] + 648*x^2*Log[1 - x] - 16*Pi^4*x^2*Log[1 - x] + 
      288*x^3*Log[1 - x] - 612*x^4*Log[1 - x] - 72*Log[1 - x]^2 + 
      144*x^2*Log[1 - x]^2 - 72*x^4*Log[1 - x]^2 - 306*Log[x] - 
      3150*x*Log[x] + 252*Pi^2*x*Log[x] - 324*x^2*Log[x] - 
      8*Pi^4*x^2*Log[x] + 2862*x^3*Log[x] - 252*Pi^2*x^3*Log[x] + 
      918*x^4*Log[x] - 18*Log[x]^2 + 144*x*Log[x]^2 + 24*Pi^2*x*Log[x]^2 - 
      3078*x^2*Log[x]^2 + 180*Pi^2*x^2*Log[x]^2 + 1764*x^3*Log[x]^2 - 
      96*Pi^2*x^3*Log[x]^2 - 90*x^4*Log[x]^2 + 84*x*Log[x]^3 + 
      16*Pi^2*x^2*Log[x]^3 - 84*x^3*Log[x]^3 + 12*x*Log[x]^4 + 
      30*x^2*Log[x]^4 - 24*x^3*Log[x]^4 + (24*x^2*Log[x]^5)/5 + 
      2304*x^2*(-2*HPL[{2, -3}, x] - 2*HPL[{3, -2}, x] + 
        HPL[{2, -2}, x]*Log[x]) - 96*Pi^2*x*Log[1 + x]^2 + 
      96*Pi^2*x^3*Log[1 + x]^2 + 5904*x*(Log[x]*Log[1 + x] + 
        PolyLog[2, -x]) - 384*Pi^2*x*(Log[x]*Log[1 + x] + PolyLog[2, -x]) - 
      5904*x^3*(Log[x]*Log[1 + x] + PolyLog[2, -x]) + 
      384*Pi^2*x^3*(Log[x]*Log[1 + x] + PolyLog[2, -x]) - 
      72*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 
      144*x^2*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) - 
      72*x^4*(-(Log[1 - x]*Log[x]) - PolyLog[2, x]) + 72*PolyLog[2, x] + 
      2664*x*PolyLog[2, x] - 240*Pi^2*x*PolyLog[2, x] + 
      144*x^2*PolyLog[2, x] - 2664*x^3*PolyLog[2, x] + 
      240*Pi^2*x^3*PolyLog[2, x] - 216*x^4*PolyLog[2, x] - 
      5760*x^2*(-2*HPL[{-3, 1}, x] - HPL[{2, -2}, x] - 2*HPL[{3, -1}, x] - 
        PolyLog[2, -x]*PolyLog[2, x]) + 2304*x^3*(-2*HPL[{-3, 1}, x] - 
        HPL[{2, -2}, x] - 2*HPL[{3, -1}, x] - PolyLog[2, -x]*PolyLog[2, x]) + 
      7776*x^2*(-(Log[x]*PolyLog[2, -x]) + 2*PolyLog[3, -x]) - 
      768*Pi^2*x^2*(-(Log[x]*PolyLog[2, -x]) + 2*PolyLog[3, -x]) - 
      4032*x^3*(-(Log[x]*PolyLog[2, -x]) + 2*PolyLog[3, -x]) - 
      1008*x*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
      1008*x^3*(Log[x]*PolyLog[2, x] - 2*PolyLog[3, x]) + 
      3888*x^2*PolyLog[3, x] - 480*Pi^2*x^2*PolyLog[3, x] - 
      2016*x^3*PolyLog[3, x] - 1008*x*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) + 
      3888*x^2*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) - 288*Pi^2*x^2*(-(Log[1 - x]*Log[x]^2)/2 - 
        Log[x]*PolyLog[2, x] + PolyLog[3, x]) - 
      1008*x^3*(-(Log[1 - x]*Log[x]^2)/2 - Log[x]*PolyLog[2, x] + 
        PolyLog[3, x]) + 576*x*(-PolyLog[2, x]^2/2 - 
        Log[1 - x]*PolyLog[3, x]) - 2880*x^2*(-PolyLog[2, x]^2/2 - 
        Log[1 - x]*PolyLog[3, x]) + 576*x^3*(-PolyLog[2, x]^2/2 - 
        Log[1 - x]*PolyLog[3, x]) + 2304*x^2*(-2*HPL[{2, -3}, x] - 
        2*HPL[{3, -2}, x] - 2*HPL[{-3, 1}, x]*Log[x] - 
        HPL[{2, -2}, x]*Log[x] - 2*HPL[{3, -1}, x]*Log[x] - 
        Log[x]*PolyLog[2, -x]*PolyLog[2, x] - 2*PolyLog[2, x]*
         PolyLog[3, -x] + 2*PolyLog[2, -x]*PolyLog[3, x]) + 
      1152*x*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) - 1152*x^3*(Pi^4/90 - (Log[1 - x]^3*Log[x])/6 - 
        (Log[1 - x]^2*PolyLog[2, 1 - x])/2 + Log[1 - x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]) - 1152*x*((Log[x]^3*Log[1 + x])/6 + 
        (Log[x]^2*PolyLog[2, -x])/2 - Log[x]*PolyLog[3, -x] + 
        PolyLog[4, -x]) + 1152*x^3*((Log[x]^3*Log[1 + x])/6 + 
        (Log[x]^2*PolyLog[2, -x])/2 - Log[x]*PolyLog[3, -x] + 
        PolyLog[4, -x]) - 1440*x^2*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) + 
      576*x^3*(Log[x]*PolyLog[3, x] - 3*PolyLog[4, x]) - 
      288*x*PolyLog[4, x] + 288*x^3*PolyLog[4, x] - 
      1440*x^2*((Log[x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[3, x] + 
        3*PolyLog[4, x]) + 576*x^3*((Log[x]^2*PolyLog[2, x])/2 - 
        2*Log[x]*PolyLog[3, x] + 3*PolyLog[4, x]) - 
      2304*x^2*(-(Log[x]^3*PolyLog[2, -x])/6 + Log[x]^2*PolyLog[3, -x] - 
        3*Log[x]*PolyLog[4, -x] + 4*PolyLog[5, -x]) - 576*x^2*PolyLog[5, x] - 
      576*x^2*(-(Log[1 - x]*Log[x]^4)/24 - (Log[x]^3*PolyLog[2, x])/6 + 
        (Log[x]^2*PolyLog[3, x])/2 - Log[x]*PolyLog[4, x] + PolyLog[5, x]) - 
      2304*x^2*(12*HPL[{-4, -1}, x] + 4*HPL[{-3, -2}, x] + 
        (Log[x]*PolyLog[2, -x]^2)/2 - 2*PolyLog[2, -x]*PolyLog[3, -x] - 
        2*Log[x]*PolyLog[2, 2, -x]) + 576*x*(PolyLog[2, x]^2/2 - 
        2*PolyLog[2, 2, x]) - 576*x^3*(PolyLog[2, x]^2/2 - 
        2*PolyLog[2, 2, x]) - 2880*x^2*PolyLog[2, 2, x] + 
      1152*x^3*PolyLog[2, 2, x] + 2304*x^2*(-HPL[{2, 2, 1}, x] - 
        Log[1 - x]*PolyLog[2, 2, x] - 3*PolyLog[2, 3, x]) + 
      2304*x^2*PolyLog[2, 3, x] + 2304*x^2*(HPL[{2, 1, 2}, x] + 
        2*HPL[{2, 2, 1}, x] + (Log[1 - x]*PolyLog[2, x]^2)/2 + 
        (Log[1 - x]^2*PolyLog[3, x])/2 + 3*PolyLog[2, 3, x]) + 
      1152*x^2*(-HPL[{3, 2}, x] + Log[x]*PolyLog[2, 2, x] - 
        3*PolyLog[3, 2, x]) + 1152*x^2*(2*HPL[{2, 3}, x] + 3*HPL[{3, 2}, x] - 
        (Log[x]*PolyLog[2, x]^2)/2 - Log[1 - x]*Log[x]*PolyLog[3, x] + 
        3*Log[1 - x]*PolyLog[4, x] + 6*PolyLog[3, 2, x]) - 
      48*x*(-1 + x^2)*Log[1 + x]*(7*Pi^2 - 12*Zeta[3]) - 
      336*x*(-4*Log[2]^3 + Pi^2*Log[4] + (Pi^2 + 6*Log[2]^2)*Log[1 - x] + 
        2*Log[1 - x]^2*(Log[(1 - x)/8] - 3*Log[x]) - 
        Log[1 + x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 + x]) - 
        12*Log[1 - x]*PolyLog[2, -x] + 12*PolyLog[3, (1 - x)/2] - 
        12*PolyLog[3, 1 - x] + 12*PolyLog[3, -x] - 
        12*PolyLog[3, (2*x)/(-1 + x)] + 12*PolyLog[3, x/(1 + x)] - 
        12*PolyLog[3, (2*x)/(1 + x)] + 12*PolyLog[3, (1 + x)/2] - 
        9*Zeta[3]) + 336*x^3*(-4*Log[2]^3 + Pi^2*Log[4] + 
        (Pi^2 + 6*Log[2]^2)*Log[1 - x] + 2*Log[1 - x]^2*
         (Log[(1 - x)/8] - 3*Log[x]) - Log[1 + x]*(Pi^2 - 6*Log[2]^2 + 
          Log[64]*Log[1 + x]) - 12*Log[1 - x]*PolyLog[2, -x] + 
        12*PolyLog[3, (1 - x)/2] - 12*PolyLog[3, 1 - x] + 12*PolyLog[3, -x] - 
        12*PolyLog[3, (2*x)/(-1 + x)] + 12*PolyLog[3, x/(1 + x)] - 
        12*PolyLog[3, (2*x)/(1 + x)] + 12*PolyLog[3, (1 + x)/2] - 
        9*Zeta[3]) - 32*Pi^2*x^2*(-4*Log[2]^3 + Pi^2*Log[4] + 
        (Pi^2 + 6*Log[2]^2)*Log[1 - x] + 2*Log[1 - x]^2*
         (Log[(1 - x)/8] - 3*Log[x]) - Log[1 + x]*(Pi^2 - 6*Log[2]^2 + 
          Log[64]*Log[1 + x]) - 12*Log[1 + x]*PolyLog[2, x] + 
        12*PolyLog[3, (1 - x)/2] - 12*PolyLog[3, 1 - x] + 12*PolyLog[3, -x] - 
        12*PolyLog[3, (2*x)/(-1 + x)] + 12*PolyLog[3, x/(1 + x)] - 
        12*PolyLog[3, (2*x)/(1 + x)] + 12*PolyLog[3, (1 + x)/2] - 
        9*Zeta[3]) - 1008*x*Zeta[3] + 3888*x^2*Zeta[3] - 
      576*Pi^2*x^2*Zeta[3] - 1008*x^3*Zeta[3] - 576*x*Log[1 - x]*Zeta[3] + 
      2880*x^2*Log[1 - x]*Zeta[3] - 576*x^3*Log[1 - x]*Zeta[3] + 
      1152*x^2*Log[1 - x]^2*Zeta[3] - 1728*x*Log[x]*Zeta[3] - 
      1440*x^2*Log[x]*Zeta[3] + 2304*x^3*Log[x]*Zeta[3] - 
      1728*x^2*Log[x]^2*Zeta[3] + 1152*x^2*(-(Log[1 - x]*Log[x]) - 
        PolyLog[2, x])*Zeta[3] + 1152*x^2*PolyLog[2, x]*Zeta[3] - 
      2016*x*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]) + 2016*x^3*((Log[1 - x]^2*Log[x])/2 + 
        Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
      384*Pi^2*x^2*((Log[-x]*Log[1 + x]^2)/2 + Log[1 + x]*PolyLog[2, 1 + x] - 
        PolyLog[3, 1 + x] + Zeta[3]) - 
      672*x*(Log[1 + x]*(Pi^2 + 3*(-Log[-x] + Log[x])*Log[1 + x]) - 
        6*PolyLog[3, 1 + x] + 6*Zeta[3]) + 
      672*x^3*(Log[1 + x]*(Pi^2 + 3*(-Log[-x] + Log[x])*Log[1 + x]) - 
        6*PolyLog[3, 1 + x] + 6*Zeta[3]) + 96*x^2*PolyLog[2, -x]*
       (Pi^2*(-5 + 2*x) + 12*Zeta[3]) - 1152*x*(-(Pi^2*Log[x]*Log[1 + x])/6 + 
        PolyLog[2, -x]^2/2 - Log[x]*Log[1 + x]*PolyLog[2, 1 + x] + 
        2*Log[1 + x]*PolyLog[3, -x] + 2*Log[x]*PolyLog[3, 1 + x] + 
        2*PolyLog[2, 2, -x] - 2*Log[x]*Zeta[3]) + 
      1152*x^3*(-(Pi^2*Log[x]*Log[1 + x])/6 + PolyLog[2, -x]^2/2 - 
        Log[x]*Log[1 + x]*PolyLog[2, 1 + x] + 2*Log[1 + x]*PolyLog[3, -x] + 
        2*Log[x]*PolyLog[3, 1 + x] + 2*PolyLog[2, 2, -x] - 
        2*Log[x]*Zeta[3]) + 1152*x*(2*HPL[{-3, 1}, x] + HPL[{2, -2}, x] + 
        2*HPL[{3, -1}, x] - (Log[2]^3*Log[x])/3 + (Pi^2*Log[4]*Log[x])/12 + 
        (Pi^2*Log[1 - x]*Log[x])/12 + (Log[2]^2*Log[1 - x]*Log[x])/2 + 
        (Log[(1 - x)/8]*Log[1 - x]^2*Log[x])/6 - (Log[1 - x]^2*Log[x]^2)/2 - 
        (Pi^2*Log[x]*Log[1 + x])/12 + (Log[2]^2*Log[x]*Log[1 + x])/2 - 
        (Log[64]*Log[x]*Log[1 + x]^2)/12 - Log[x]*Log[1 + x]*PolyLog[2, x] + 
        Log[x]*PolyLog[3, (1 - x)/2] - Log[x]*PolyLog[3, 1 - x] - 
        2*Log[1 - x]*PolyLog[3, -x] + Log[x]*PolyLog[3, -x] - 
        Log[x]*PolyLog[3, (2*x)/(-1 + x)] + Log[x]*PolyLog[3, x/(1 + x)] - 
        Log[x]*PolyLog[3, (2*x)/(1 + x)] + Log[x]*PolyLog[3, (1 + x)/2] - 
        (3*Log[x]*Zeta[3])/4) - 5760*x^2*(2*HPL[{-3, 1}, x] + 
        HPL[{2, -2}, x] + 2*HPL[{3, -1}, x] - (Log[2]^3*Log[x])/3 + 
        (Pi^2*Log[4]*Log[x])/12 + (Pi^2*Log[1 - x]*Log[x])/12 + 
        (Log[2]^2*Log[1 - x]*Log[x])/2 + (Log[(1 - x)/8]*Log[1 - x]^2*Log[x])/
         6 - (Log[1 - x]^2*Log[x]^2)/2 - (Pi^2*Log[x]*Log[1 + x])/12 + 
        (Log[2]^2*Log[x]*Log[1 + x])/2 - (Log[64]*Log[x]*Log[1 + x]^2)/12 - 
        Log[x]*Log[1 + x]*PolyLog[2, x] + Log[x]*PolyLog[3, (1 - x)/2] - 
        Log[x]*PolyLog[3, 1 - x] - 2*Log[1 - x]*PolyLog[3, -x] + 
        Log[x]*PolyLog[3, -x] - Log[x]*PolyLog[3, (2*x)/(-1 + x)] + 
        Log[x]*PolyLog[3, x/(1 + x)] - Log[x]*PolyLog[3, (2*x)/(1 + x)] + 
        Log[x]*PolyLog[3, (1 + x)/2] - (3*Log[x]*Zeta[3])/4) + 
      1152*x^3*(2*HPL[{-3, 1}, x] + HPL[{2, -2}, x] + 2*HPL[{3, -1}, x] - 
        (Log[2]^3*Log[x])/3 + (Pi^2*Log[4]*Log[x])/12 + 
        (Pi^2*Log[1 - x]*Log[x])/12 + (Log[2]^2*Log[1 - x]*Log[x])/2 + 
        (Log[(1 - x)/8]*Log[1 - x]^2*Log[x])/6 - (Log[1 - x]^2*Log[x]^2)/2 - 
        (Pi^2*Log[x]*Log[1 + x])/12 + (Log[2]^2*Log[x]*Log[1 + x])/2 - 
        (Log[64]*Log[x]*Log[1 + x]^2)/12 - Log[x]*Log[1 + x]*PolyLog[2, x] + 
        Log[x]*PolyLog[3, (1 - x)/2] - Log[x]*PolyLog[3, 1 - x] - 
        2*Log[1 - x]*PolyLog[3, -x] + Log[x]*PolyLog[3, -x] - 
        Log[x]*PolyLog[3, (2*x)/(-1 + x)] + Log[x]*PolyLog[3, x/(1 + x)] - 
        Log[x]*PolyLog[3, (2*x)/(1 + x)] + Log[x]*PolyLog[3, (1 + x)/2] - 
        (3*Log[x]*Zeta[3])/4) + 1152*x*(-HPL[{2, -2}, x] - 
        (Log[2]^3*Log[x])/3 + (Pi^2*Log[4]*Log[x])/12 + 
        (Pi^2*Log[1 - x]*Log[x])/12 + (Log[2]^2*Log[1 - x]*Log[x])/2 + 
        (Log[(1 - x)/8]*Log[1 - x]^2*Log[x])/6 - (Log[1 - x]^2*Log[x]^2)/2 - 
        (Pi^2*Log[x]*Log[1 + x])/12 + (Log[2]^2*Log[x]*Log[1 + x])/2 - 
        (Log[64]*Log[x]*Log[1 + x]^2)/12 - Log[1 - x]*Log[x]*PolyLog[2, -x] - 
        PolyLog[2, -x]*PolyLog[2, x] + Log[x]*PolyLog[3, (1 - x)/2] - 
        Log[x]*PolyLog[3, 1 - x] + Log[x]*PolyLog[3, -x] - 
        2*Log[1 + x]*PolyLog[3, x] - Log[x]*PolyLog[3, (2*x)/(-1 + x)] + 
        Log[x]*PolyLog[3, x/(1 + x)] - Log[x]*PolyLog[3, (2*x)/(1 + x)] + 
        Log[x]*PolyLog[3, (1 + x)/2] - (3*Log[x]*Zeta[3])/4) - 
      1152*x^3*(-HPL[{2, -2}, x] - (Log[2]^3*Log[x])/3 + 
        (Pi^2*Log[4]*Log[x])/12 + (Pi^2*Log[1 - x]*Log[x])/12 + 
        (Log[2]^2*Log[1 - x]*Log[x])/2 + (Log[(1 - x)/8]*Log[1 - x]^2*Log[x])/
         6 - (Log[1 - x]^2*Log[x]^2)/2 - (Pi^2*Log[x]*Log[1 + x])/12 + 
        (Log[2]^2*Log[x]*Log[1 + x])/2 - (Log[64]*Log[x]*Log[1 + x]^2)/12 - 
        Log[1 - x]*Log[x]*PolyLog[2, -x] - PolyLog[2, -x]*PolyLog[2, x] + 
        Log[x]*PolyLog[3, (1 - x)/2] - Log[x]*PolyLog[3, 1 - x] + 
        Log[x]*PolyLog[3, -x] - 2*Log[1 + x]*PolyLog[3, x] - 
        Log[x]*PolyLog[3, (2*x)/(-1 + x)] + Log[x]*PolyLog[3, x/(1 + x)] - 
        Log[x]*PolyLog[3, (2*x)/(1 + x)] + Log[x]*PolyLog[3, (1 + x)/2] - 
        (3*Log[x]*Zeta[3])/4) + 576*x*((Log[1 - x]^2*Log[x]^2)/2 + 
        Log[1 - x]*Log[x]*PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - 
        Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3]) - 
      576*x^3*((Log[1 - x]^2*Log[x]^2)/2 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] - PolyLog[2, x]^2/2 - Log[x]*PolyLog[3, 1 - x] + 
        Log[x]*Zeta[3]) - 5760*x^2*((Log[-x]*Log[x]*Log[1 + x]^2)/2 - 
        PolyLog[2, -x]^2/2 + Log[x]*Log[1 + x]*PolyLog[2, 1 + x] - 
        Log[x]*PolyLog[3, 1 + x] + Log[x]*Zeta[3]) + 
      2304*x^3*((Log[-x]*Log[x]*Log[1 + x]^2)/2 - PolyLog[2, -x]^2/2 + 
        Log[x]*Log[1 + x]*PolyLog[2, 1 + x] - Log[x]*PolyLog[3, 1 + x] + 
        Log[x]*Zeta[3]) + 576*x*((3*Log[1 - x]^2*Log[x]^2)/4 + 
        Log[1 - x]*Log[x]*PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*
         PolyLog[2, x] - Log[x]*PolyLog[3, 1 - x] - 
        Log[1 - x]*PolyLog[3, x] - PolyLog[2, 2, x] + Log[x]*Zeta[3]) - 
      2880*x^2*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
        Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
        PolyLog[2, 2, x] + Log[x]*Zeta[3]) + 
      576*x^3*((3*Log[1 - x]^2*Log[x]^2)/4 + Log[1 - x]*Log[x]*
         PolyLog[2, 1 - x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
        Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[3, x] - 
        PolyLog[2, 2, x] + Log[x]*Zeta[3]) + 
      2304*x^2*(-(Pi^4*Log[x])/90 - (5*Log[1 - x]^3*Log[x]^2)/12 - 
        (Log[1 - x]^2*Log[x]*PolyLog[2, 1 - x])/2 - 
        (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + (Log[1 - x]^2*PolyLog[3, x])/
         2 + Log[x]*PolyLog[4, 1 - x] + Log[1 - x]*PolyLog[2, 2, x] + 
        PolyLog[2, 3, x] - Log[1 - x]*Log[x]*Zeta[3]) + 
      1152*x^2*(-HPL[{2, 3}, x] - 2*HPL[{3, 2}, x] - (Log[1 - x]^2*Log[x]^3)/
         2 - Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x] - 
        (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 + (Log[x]*PolyLog[2, x]^2)/2 + 
        Log[x]^2*PolyLog[3, 1 - x] + 2*Log[1 - x]*Log[x]*PolyLog[3, x] - 
        3*Log[1 - x]*PolyLog[4, x] + 2*Log[x]*PolyLog[2, 2, x] - 
        6*PolyLog[3, 2, x] - Log[x]^2*Zeta[3]) + 
      1152*x^2*(HPL[{2, 3}, x] + 2*HPL[{3, 2}, x] + (Log[1 - x]^2*Log[x]^3)/
         4 + (Log[1 - x]*Log[x]^2*PolyLog[2, 1 - x])/2 - 
        (Log[x]*PolyLog[2, x]^2)/2 - (Log[x]^2*PolyLog[3, 1 - x])/2 + 
        3*PolyLog[3, 2, x] + (Log[x]^2*Zeta[3])/2) + 
      2304*x*(Pi^4/90 + (Log[-x]*Log[1 + x]^3)/3 + (Log[x]*Log[1 + x]^3)/6 + 
        (Log[1 + x]^2*PolyLog[2, -x])/2 + (Log[1 + x]^2*PolyLog[2, 1 + x])/
         2 - PolyLog[4, 1 + x] + Log[1 + x]*Zeta[3]) - 
      2304*x^3*(Pi^4/90 + (Log[-x]*Log[1 + x]^3)/3 + (Log[x]*Log[1 + x]^3)/
         6 + (Log[1 + x]^2*PolyLog[2, -x])/2 + 
        (Log[1 + x]^2*PolyLog[2, 1 + x])/2 - PolyLog[4, 1 + x] + 
        Log[1 + x]*Zeta[3]) + 4608*x^2*(HPL[{-2, 1, -2}, x]/2 + 
        HPL[{2, -1, -2}, x]/2 - HPL[{-2, -1, 1}, x]*Log[x] - 
        HPL[{-2, 1, -1}, x]*Log[x] - HPL[{2, -1, -1}, x]*Log[x] - 
        (Log[1 - x]*Log[-x]*Log[x]*Log[1 + x]^2)/2 + 
        (Pi^2*Log[2]*PolyLog[2, -x])/12 - (Log[2]^3*PolyLog[2, -x])/6 - 
        (Pi^2*Log[1 - x]*PolyLog[2, -x])/24 + 
        (Log[2]^2*Log[1 - x]*PolyLog[2, -x])/4 - 
        (Log[2]*Log[1 - x]^2*PolyLog[2, -x])/4 + 
        (Log[1 - x]^3*PolyLog[2, -x])/12 + (Log[1 - x]^2*Log[x]*
          PolyLog[2, -x])/4 - (Pi^2*Log[1 + x]*PolyLog[2, -x])/24 + 
        (Log[2]^2*Log[1 + x]*PolyLog[2, -x])/4 - 
        (Log[2]*Log[1 + x]^2*PolyLog[2, -x])/4 + 
        (Log[1 - x]*PolyLog[2, 1 - x]*PolyLog[2, -x])/2 + 
        (Log[1 - x]*PolyLog[2, -x]*PolyLog[2, x])/2 - 
        (Log[1 + x]*PolyLog[2, -x]*PolyLog[2, x])/2 - Log[1 - x]*Log[x]*
         Log[1 + x]*PolyLog[2, 1 + x] + 
        (PolyLog[2, -x]*PolyLog[3, (1 - x)/2])/2 - 
        (PolyLog[2, -x]*PolyLog[3, 1 - x])/2 + 
        (PolyLog[2, -x]*PolyLog[3, -x])/2 - 
        (PolyLog[2, -x]*PolyLog[3, (-2*x)/(1 - x)])/2 + 
        (PolyLog[2, -x]*PolyLog[3, x/(1 + x)])/2 - 
        (PolyLog[2, -x]*PolyLog[3, (2*x)/(1 + x)])/2 + 
        (PolyLog[2, -x]*PolyLog[3, (1 + x)/2])/2 + Log[1 - x]*Log[x]*
         PolyLog[3, 1 + x] - Log[1 - x]*Log[x]*Zeta[3] - 
        (3*PolyLog[2, -x]*Zeta[3])/8) + 4608*x^2*(4*HPL[{-3, -1, -1}, x] + 
        2*HPL[{-2, -2, -1}, x] - (Pi^4*Log[x])/90 + 
        (Log[-x]*Log[x]*Log[1 + x]^3)/6 + (Log[-x]*Log[1 + x]^2*
          PolyLog[2, -x])/2 + (Log[x]*Log[1 + x]^2*PolyLog[2, 1 + x])/2 + 
        Log[1 + x]*PolyLog[2, -x]*PolyLog[2, 1 + x] - Log[x]*Log[1 + x]*
         PolyLog[3, 1 + x] - PolyLog[2, -x]*PolyLog[3, 1 + x] + 
        Log[x]*PolyLog[4, 1 + x] + PolyLog[2, -x]*Zeta[3]) + 
      4608*x^2*(-2*HPL[{-3, 1, 1}, x] + HPL[{2, -1, 2}, x] - 
        HPL[{2, 1, -2}, x] + HPL[{2, 2, -1}, x] + 2*HPL[{3, 1, -1}, x] - 
        2*HPL[{-3, 1}, x]*Log[1 - x] - HPL[{2, -2}, x]*Log[1 - x] - 
        2*HPL[{3, -1}, x]*Log[1 - x] + HPL[{-2, 1, 1}, x]*Log[x] + 
        HPL[{2, -1, 1}, x]*Log[x] + HPL[{2, 1, -1}, x]*Log[x] - 
        (Pi^2*Log[2]*Log[1 - x]*Log[x])/6 + (Log[2]^3*Log[1 - x]*Log[x])/3 + 
        (Pi^2*Log[1 - x]^2*Log[x])/12 - (Log[2]^2*Log[1 - x]^2*Log[x])/2 + 
        (Log[2]*Log[1 - x]^3*Log[x])/2 - (Log[1 - x]^4*Log[x])/6 - 
        (Log[1 - x]^3*Log[x]^2)/2 + (Pi^2*Log[1 - x]*Log[x]*Log[1 + x])/12 - 
        (Log[2]^2*Log[1 - x]*Log[x]*Log[1 + x])/2 + 
        (Log[2]*Log[1 - x]*Log[x]*Log[1 + x]^2)/2 - Log[1 - x]^2*Log[x]*
         PolyLog[2, 1 - x] + (Log[1 - x]^2*Log[x]*PolyLog[2, -x])/2 + 
        (Pi^2*Log[2]*PolyLog[2, x])/12 - (Log[2]^3*PolyLog[2, x])/6 - 
        Log[1 - x]^2*Log[x]*PolyLog[2, x] - (Pi^2*Log[1 + x]*PolyLog[2, x])/
         12 + (Log[2]^2*Log[1 + x]*PolyLog[2, x])/2 + Log[1 - x]*Log[x]*
         Log[1 + x]*PolyLog[2, x] - (Log[2]*Log[1 + x]^2*PolyLog[2, x])/2 - 
        Log[1 + x]*PolyLog[2, x]^2 - Log[1 - x]*Log[x]*
         PolyLog[3, (1 - x)/2] + Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
        Log[1 - x]^2*PolyLog[3, -x] - Log[1 - x]*Log[x]*PolyLog[3, -x] + 
        PolyLog[2, x]*PolyLog[3, x] + Log[1 - x]*Log[x]*
         PolyLog[3, (-2*x)/(1 - x)] - Log[1 - x]*Log[x]*
         PolyLog[3, x/(1 + x)] + PolyLog[2, x]*PolyLog[3, x/(1 + x)] + 
        Log[1 - x]*Log[x]*PolyLog[3, (2*x)/(1 + x)] - 
        PolyLog[2, x]*PolyLog[3, (2*x)/(1 + x)] - Log[1 - x]*Log[x]*
         PolyLog[3, (1 + x)/2] + PolyLog[2, x]*PolyLog[3, (1 + x)/2] + 
        (3*Log[1 - x]*Log[x]*Zeta[3])/4 - (7*PolyLog[2, x]*Zeta[3])/8) + 
      4608*x^2*(4*HPL[{-3, 1, 1}, x] - 2*HPL[{2, -1, 2}, x] - 
        2*HPL[{2, 2, -1}, x] - 4*HPL[{3, 1, -1}, x] + 2*HPL[{-3, 1}, x]*
         Log[1 - x] + HPL[{2, -2}, x]*Log[1 - x] + 2*HPL[{3, -1}, x]*
         Log[1 - x] - (Pi^2*Log[1 - x]*PolyLog[2, x])/12 + 
        (Log[2]^2*Log[1 - x]*PolyLog[2, x])/2 - 
        (Log[2]*Log[1 - x]^2*PolyLog[2, x])/2 + (Log[1 - x]^3*PolyLog[2, x])/
         6 + (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + 
        (Pi^2*Log[1 + x]*PolyLog[2, x])/12 - 
        (Log[2]^2*Log[1 + x]*PolyLog[2, x])/2 + 
        (Log[2]*Log[1 + x]^2*PolyLog[2, x])/2 + Log[1 - x]*PolyLog[2, 1 - x]*
         PolyLog[2, x] + Log[1 - x]*PolyLog[2, x]^2 + 
        Log[1 + x]*PolyLog[2, x]^2 + PolyLog[2, x]*PolyLog[3, (1 - x)/2] - 
        PolyLog[2, x]*PolyLog[3, 1 - x] + PolyLog[2, x]*PolyLog[3, -x] - 
        2*PolyLog[2, x]*PolyLog[3, x] - PolyLog[2, x]*
         PolyLog[3, (-2*x)/(1 - x)] - PolyLog[2, x]*PolyLog[3, x/(1 + x)] + 
        PolyLog[2, x]*PolyLog[3, (2*x)/(1 + x)] - PolyLog[2, x]*
         PolyLog[3, (1 + x)/2] + PolyLog[2, x]*Zeta[3]) + 
      2304*x*(-HPL[{-2, 1, 1}, x] - HPL[{2, -1, 1}, x] - HPL[{2, 1, -1}, x] + 
        Log[1 + x]*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) - 2304*x^3*(-HPL[{-2, 1, 1}, x] - 
        HPL[{2, -1, 1}, x] - HPL[{2, 1, -1}, x] + 
        Log[1 + x]*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
          PolyLog[3, 1 - x] + Zeta[3])) + 4608*x^2*(-2*HPL[{-3, 1, 1}, x] + 
        HPL[{2, -1, 2}, x] - HPL[{2, 1, -2}, x] + HPL[{2, 2, -1}, x] + 
        2*HPL[{3, 1, -1}, x] - PolyLog[2, -x]*((Log[1 - x]^2*Log[x])/2 + 
          Log[1 - x]*PolyLog[2, 1 - x] - PolyLog[3, 1 - x] + Zeta[3]) - 
        PolyLog[2, x]*((Pi^2/12 - Log[2]^2/2)*Log[1 + x] + 
          (Log[2]*Log[1 + x]^2)/2 + Log[1 + x]*PolyLog[2, x] - 
          PolyLog[3, x] - PolyLog[3, x/(1 + x)] + PolyLog[3, (2*x)/(1 + x)] - 
          PolyLog[3, (1 + x)/2] + (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/
           24)) + 2304*x*(HPL[{-2, -1, 1}, x] + HPL[{-2, 1, -1}, x] + 
        HPL[{2, -1, -1}, x] + (Log[1 + x]^2*PolyLog[2, x])/2 - 
        Log[1 + x]*((Pi^2/12 - Log[2]^2/2)*Log[1 + x] + (Log[2]*Log[1 + x]^2)/
           2 + Log[1 + x]*PolyLog[2, x] - PolyLog[3, x] - 
          PolyLog[3, x/(1 + x)] + PolyLog[3, (2*x)/(1 + x)] - 
          PolyLog[3, (1 + x)/2] + (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/
           24) - Log[1 + x]*((Pi^2/12 - Log[2]^2/2)*Log[1 - x] + 
          (Log[2]*Log[1 - x]^2)/2 - Log[1 - x]^3/6 - (Log[1 - x]^2*Log[x])/
           2 - Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, -x] - 
          Log[1 - x]*PolyLog[2, x] - PolyLog[3, (1 - x)/2] + 
          PolyLog[3, 1 - x] - PolyLog[3, -x] + PolyLog[3, x] + 
          PolyLog[3, (-2*x)/(1 - x)] - Zeta[3] + 
          (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24)) - 
      2304*x^3*(HPL[{-2, -1, 1}, x] + HPL[{-2, 1, -1}, x] + 
        HPL[{2, -1, -1}, x] + (Log[1 + x]^2*PolyLog[2, x])/2 - 
        Log[1 + x]*((Pi^2/12 - Log[2]^2/2)*Log[1 + x] + (Log[2]*Log[1 + x]^2)/
           2 + Log[1 + x]*PolyLog[2, x] - PolyLog[3, x] - 
          PolyLog[3, x/(1 + x)] + PolyLog[3, (2*x)/(1 + x)] - 
          PolyLog[3, (1 + x)/2] + (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/
           24) - Log[1 + x]*((Pi^2/12 - Log[2]^2/2)*Log[1 - x] + 
          (Log[2]*Log[1 - x]^2)/2 - Log[1 - x]^3/6 - (Log[1 - x]^2*Log[x])/
           2 - Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, -x] - 
          Log[1 - x]*PolyLog[2, x] - PolyLog[3, (1 - x)/2] + 
          PolyLog[3, 1 - x] - PolyLog[3, -x] + PolyLog[3, x] + 
          PolyLog[3, (-2*x)/(1 - x)] - Zeta[3] + 
          (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24)) + 
      2304*x^2*(HPL[{-2, 1, -2}, x] + HPL[{2, -1, -2}, x] + 
        2*PolyLog[2, x]*((Log[-x]*Log[1 + x]^2)/2 + Log[1 + x]*
           PolyLog[2, 1 + x] - PolyLog[3, 1 + x] + Zeta[3]) + 
        PolyLog[2, -x]*((Pi^2/12 - Log[2]^2/2)*Log[1 + x] + 
          (Log[2]*Log[1 + x]^2)/2 + Log[1 + x]*PolyLog[2, x] - 
          PolyLog[3, x] - PolyLog[3, x/(1 + x)] + PolyLog[3, (2*x)/(1 + x)] - 
          PolyLog[3, (1 + x)/2] + (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/
           24) + PolyLog[2, -x]*((Pi^2/12 - Log[2]^2/2)*Log[1 - x] + 
          (Log[2]*Log[1 - x]^2)/2 - Log[1 - x]^3/6 - (Log[1 - x]^2*Log[x])/
           2 - Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, -x] - 
          Log[1 - x]*PolyLog[2, x] - PolyLog[3, (1 - x)/2] + 
          PolyLog[3, 1 - x] - PolyLog[3, -x] + PolyLog[3, x] + 
          PolyLog[3, (-2*x)/(1 - x)] - Zeta[3] + 
          (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24)) - 4608*x^2*Zeta[5])/
     (28311552*Pi^5*(-1 + x)*x^(3/2))}, -2, 2, 1]}

